Integrable Hopf twists, marginal deformations and generalised geometry

The Leigh-Strassler family of N=1 marginal deformations of the N=4 SYM theory admits a Hopf algebra symmetry which is a quantum group deformation of the SU(3) part of the R-symmetry of the Ncal=4 theory. We investigate how this quantum symmetry might be expressed on the gravity side of the AdS/CFT correspondence. First, we discuss the twist leading to the Hopf algebra structure for the well-known beta-deformation as well as a unitarily equivalent theory that we call the w-deformation. We then show how this Hopf twist can be used to define a star product between the three scalar superfields of these theories which encodes the deformed global symmetry. Turning to the gravity side, we adapt this star product to deform the pure spinors of six-dimensional flat space in its generalised geometry description. This leads to an N=2 NS-NS solution of IIB supergravity. Starting from this precursor solution, adding D3-branes and taking the near-horizon limit reproduces the dual gravitational solution to the above theories, first derived by Lunin and Maldacena using TsT techniques. This indicates that the Hopf algebra symmetry can play a useful role in constructing the supergravity duals of the general Leigh-Strassler deformations.

==> anc/wSugratensors.max <==

/* File containing the evaluated w-deformed NS-NS supergravity tensors */

/* A starting point for both the NS-NS and RR section of wdeformation.max */

/*

Careful, gwreal and Bfwrealf have been multiplied by dwrealf to make the expressions
shorter. To get the correct supergravity fields one has to multiply them by G=1/dwrealf.


*/

gwrealf: matrix([(r3^4*w^2+cos(phi3+phi2-2*phi1)*r2*r3^3*w^2-cos(3*(phi3-phi1))*r1*r3^3*w^2+2*r2^2*r3^2*w^2
                 -3*cos(2*phi3-phi2-phi1)*r1*r2*r3^2*w^2+r1^2*r3^2*w^2+cos(phi3+phi2-2*phi1)*r2^3*r3*w^2
                 -3*cos(phi3-2*phi2+phi1)*r1*r2^2*r3*w^2-2*cos(phi3+phi2-2*phi1)*r1^2*r2*r3*w^2+r2^4*w^2
                 -cos(3*(phi2-phi1))*r1*r2^3*w^2+r1^2*r2^2*w^2+2*r1^4*w^2+2)/2,
        (cos(2*phi3-phi2-phi1)*r3^4-cos(phi3-2*phi2+phi1)*r2^3*r3-cos(phi3+phi2-2*phi1)*r1*r2^2*r3
                                   -cos(phi3-2*phi2+phi1)*r1^2*r2*r3-cos(phi3+phi2-2*phi1)*r1^3*r3+r1*r2^3
                                   +cos(3*(phi2-phi1))*r1^2*r2^2+r1^3*r2)*w^2/2,
        -(cos(2*phi3-phi2-phi1)*r2*r3^3-r1*r3^3+cos(phi3+phi2-2*phi1)*r1*r2*r3^2-cos(3*(phi3-phi1))*r1^2*r3^2
                                       +cos(2*phi3-phi2-phi1)*r1^2*r2*r3-r1^3*r3-cos(phi3-2*phi2+phi1)*r2^4
                                       +cos(phi3+phi2-2*phi1)*r1^3*r2)*w^2/2,
        r1*(sin(phi3+phi2-2*phi1)*r2*r3^3-sin(3*(phi3-phi1))*r1*r3^3-sin(2*phi3-phi2-phi1)*r1*r2*r3^2
                                         +sin(phi3+phi2-2*phi1)*r2^3*r3+sin(phi3-2*phi2+phi1)*r1*r2^2*r3
                                         +2*sin(phi3+phi2-2*phi1)*r1^2*r2*r3-sin(3*(phi2-phi1))*r1*r2^3)*w^2/2,
        r2*(sin(2*phi3-phi2-phi1)*r3^4-sin(phi3-2*phi2+phi1)*r2^3*r3-sin(phi3+phi2-2*phi1)*r1*r2^2*r3
                                      -sin(phi3-2*phi2+phi1)*r1^2*r2*r3+sin(phi3+phi2-2*phi1)*r1^3*r3
                                      -sin(3*(phi2-phi1))*r1^2*r2^2)*w^2/2,
        r3*(sin(2*phi3-phi2-phi1)*r2*r3^3-sin(phi3+phi2-2*phi1)*r1*r2*r3^2-sin(3*(phi3-phi1))*r1^2*r3^2
                                         +sin(2*phi3-phi2-phi1)*r1^2*r2*r3-sin(phi3-2*phi2+phi1)*r2^4
                                         +sin(phi3+phi2-2*phi1)*r1^3*r2)*w^2/2],
       [(cos(2*phi3-phi2-phi1)*r3^4-cos(phi3-2*phi2+phi1)*r2^3*r3-cos(phi3+phi2-2*phi1)*r1*r2^2*r3
                                   -cos(phi3-2*phi2+phi1)*r1^2*r2*r3-cos(phi3+phi2-2*phi1)*r1^3*r3+r1*r2^3
                                   +cos(3*(phi2-phi1))*r1^2*r2^2+r1^3*r2)*w^2/2,
        (r3^4*w^2-cos(3*(phi3-phi2))*r2*r3^3*w^2+cos(phi3-2*phi2+phi1)*r1*r3^3*w^2+r2^2*r3^2*w^2
                 -3*cos(2*phi3-phi2-phi1)*r1*r2*r3^2*w^2+2*r1^2*r3^2*w^2
                 -2*cos(phi3-2*phi2+phi1)*r1*r2^2*r3*w^2-3*cos(phi3+phi2-2*phi1)*r1^2*r2*r3*w^2
                 +cos(phi3-2*phi2+phi1)*r1^3*r3*w^2+2*r2^4*w^2+r1^2*r2^2*w^2-cos(3*(phi2-phi1))*r1^3*r2*w^2
                 +r1^4*w^2+2)/2,
        (r2*r3^3-cos(2*phi3-phi2-phi1)*r1*r3^3+cos(3*(phi3-phi2))*r2^2*r3^2-cos(phi3-2*phi2+phi1)*r1*r2*r3^2
                +r2^3*r3-cos(2*phi3-phi2-phi1)*r1*r2^2*r3-cos(phi3-2*phi2+phi1)*r1*r2^3
                +cos(phi3+phi2-2*phi1)*r1^4)*w^2/2,
        r1*(sin(2*phi3-phi2-phi1)*r3^4+sin(phi3-2*phi2+phi1)*r2^3*r3-sin(phi3+phi2-2*phi1)*r1*r2^2*r3
                                      -sin(phi3-2*phi2+phi1)*r1^2*r2*r3-sin(phi3+phi2-2*phi1)*r1^3*r3
                                      +sin(3*(phi2-phi1))*r1^2*r2^2)*w^2/2,
        -r2*(sin(3*(phi3-phi2))*r2*r3^3-sin(phi3-2*phi2+phi1)*r1*r3^3+sin(2*phi3-phi2-phi1)*r1*r2*r3^2
                                       -2*sin(phi3-2*phi2+phi1)*r1*r2^2*r3-sin(phi3+phi2-2*phi1)*r1^2*r2*r3
                                       -sin(phi3-2*phi2+phi1)*r1^3*r3-sin(3*(phi2-phi1))*r1^3*r2)*w^2/2,
        r3*(sin(2*phi3-phi2-phi1)*r1*r3^3-sin(3*(phi3-phi2))*r2^2*r3^2-sin(phi3-2*phi2+phi1)*r1*r2*r3^2
                                         +sin(2*phi3-phi2-phi1)*r1*r2^2*r3+sin(phi3-2*phi2+phi1)*r1*r2^3
                                         -sin(phi3+phi2-2*phi1)*r1^4)*w^2/2],
       [-(cos(2*phi3-phi2-phi1)*r2*r3^3-r1*r3^3+cos(phi3+phi2-2*phi1)*r1*r2*r3^2-cos(3*(phi3-phi1))*r1^2*r3^2
                                       +cos(2*phi3-phi2-phi1)*r1^2*r2*r3-r1^3*r3-cos(phi3-2*phi2+phi1)*r2^4
                                       +cos(phi3+phi2-2*phi1)*r1^3*r2)*w^2/2,
        (r2*r3^3-cos(2*phi3-phi2-phi1)*r1*r3^3+cos(3*(phi3-phi2))*r2^2*r3^2-cos(phi3-2*phi2+phi1)*r1*r2*r3^2
                +r2^3*r3-cos(2*phi3-phi2-phi1)*r1*r2^2*r3-cos(phi3-2*phi2+phi1)*r1*r2^3
                +cos(phi3+phi2-2*phi1)*r1^4)*w^2/2,
        (2*r3^4*w^2+r2^2*r3^2*w^2-2*cos(2*phi3-phi2-phi1)*r1*r2*r3^2*w^2+r1^2*r3^2*w^2
                   -cos(3*(phi3-phi2))*r2^3*r3*w^2-3*cos(phi3-2*phi2+phi1)*r1*r2^2*r3*w^2
                   -3*cos(phi3+phi2-2*phi1)*r1^2*r2*r3*w^2-cos(3*(phi3-phi1))*r1^3*r3*w^2+r2^4*w^2
                   +cos(2*phi3-phi2-phi1)*r1*r2^3*w^2+2*r1^2*r2^2*w^2+cos(2*phi3-phi2-phi1)*r1^3*r2*w^2
                   +r1^4*w^2+2)/2,
        -r1*(sin(2*phi3-phi2-phi1)*r2*r3^3+sin(phi3+phi2-2*phi1)*r1*r2*r3^2-sin(3*(phi3-phi1))*r1^2*r3^2
                                          -sin(2*phi3-phi2-phi1)*r1^2*r2*r3+sin(phi3-2*phi2+phi1)*r2^4
                                          +sin(phi3+phi2-2*phi1)*r1^3*r2)*w^2/2,
        -r2*(sin(2*phi3-phi2-phi1)*r1*r3^3-sin(3*(phi3-phi2))*r2^2*r3^2+sin(phi3-2*phi2+phi1)*r1*r2*r3^2
                                          -sin(2*phi3-phi2-phi1)*r1*r2^2*r3+sin(phi3-2*phi2+phi1)*r1*r2^3
                                          +sin(phi3+phi2-2*phi1)*r1^4)*w^2/2,
        -r3*(2*sin(2*phi3-phi2-phi1)*r1*r2*r3^2-sin(3*(phi3-phi2))*r2^3*r3-sin(phi3-2*phi2+phi1)*r1*r2^2*r3
                                               -sin(phi3+phi2-2*phi1)*r1^2*r2*r3-sin(3*(phi3-phi1))*r1^3*r3
                                               +sin(2*phi3-phi2-phi1)*r1*r2^3+sin(2*phi3-phi2-phi1)*r1^3*r2)*w^2/2],
       [r1*(sin(phi3+phi2-2*phi1)*r2*r3^3-sin(3*(phi3-phi1))*r1*r3^3-sin(2*phi3-phi2-phi1)*r1*r2*r3^2
                                         +sin(phi3+phi2-2*phi1)*r2^3*r3+sin(phi3-2*phi2+phi1)*r1*r2^2*r3
                                         +2*sin(phi3+phi2-2*phi1)*r1^2*r2*r3-sin(3*(phi2-phi1))*r1*r2^3)*w^2/2,
        r1*(sin(2*phi3-phi2-phi1)*r3^4+sin(phi3-2*phi2+phi1)*r2^3*r3-sin(phi3+phi2-2*phi1)*r1*r2^2*r3
                                      -sin(phi3-2*phi2+phi1)*r1^2*r2*r3-sin(phi3+phi2-2*phi1)*r1^3*r3
                                      +sin(3*(phi2-phi1))*r1^2*r2^2)*w^2/2,
        -r1*(sin(2*phi3-phi2-phi1)*r2*r3^3+sin(phi3+phi2-2*phi1)*r1*r2*r3^2-sin(3*(phi3-phi1))*r1^2*r3^2
                                          -sin(2*phi3-phi2-phi1)*r1^2*r2*r3+sin(phi3-2*phi2+phi1)*r2^4
                                          +sin(phi3+phi2-2*phi1)*r1^3*r2)*w^2/2,
        r1^2*(r3^4*w^2-cos(phi3+phi2-2*phi1)*r2*r3^3*w^2+cos(3*(phi3-phi1))*r1*r3^3*w^2+2*r2^2*r3^2*w^2
                      -cos(2*phi3-phi2-phi1)*r1*r2*r3^2*w^2+r1^2*r3^2*w^2-cos(phi3+phi2-2*phi1)*r2^3*r3*w^2
                      -cos(phi3-2*phi2+phi1)*r1*r2^2*r3*w^2-6*cos(phi3+phi2-2*phi1)*r1^2*r2*r3*w^2+r2^4*w^2
                      +cos(3*(phi2-phi1))*r1*r2^3*w^2+r1^2*r2^2*w^2+2*r1^4*w^2+2)/2,
        -r1*r2*(cos(2*phi3-phi2-phi1)*r3^4-2*r1*r2*r3^2+cos(phi3-2*phi2+phi1)*r2^3*r3
                                       -cos(phi3+phi2-2*phi1)*r1*r2^2*r3-cos(phi3-2*phi2+phi1)*r1^2*r2*r3
                                       +cos(phi3+phi2-2*phi1)*r1^3*r3+r1*r2^3-cos(3*(phi2-phi1))*r1^2*r2^2
                                       +r1^3*r2)*w^2/2,
        -r1*r3*(cos(2*phi3-phi2-phi1)*r2*r3^3+r1*r3^3-cos(phi3+phi2-2*phi1)*r1*r2*r3^2
                                          -cos(3*(phi3-phi1))*r1^2*r3^2-2*r1*r2^2*r3
                                          -cos(2*phi3-phi2-phi1)*r1^2*r2*r3+r1^3*r3
                                          +cos(phi3-2*phi2+phi1)*r2^4+cos(phi3+phi2-2*phi1)*r1^3*r2)*w^2/2],
       [r2*(sin(2*phi3-phi2-phi1)*r3^4-sin(phi3-2*phi2+phi1)*r2^3*r3-sin(phi3+phi2-2*phi1)*r1*r2^2*r3
                                      -sin(phi3-2*phi2+phi1)*r1^2*r2*r3+sin(phi3+phi2-2*phi1)*r1^3*r3
                                      -sin(3*(phi2-phi1))*r1^2*r2^2)*w^2/2,
        -r2*(sin(3*(phi3-phi2))*r2*r3^3-sin(phi3-2*phi2+phi1)*r1*r3^3+sin(2*phi3-phi2-phi1)*r1*r2*r3^2
                                       -2*sin(phi3-2*phi2+phi1)*r1*r2^2*r3-sin(phi3+phi2-2*phi1)*r1^2*r2*r3
                                       -sin(phi3-2*phi2+phi1)*r1^3*r3-sin(3*(phi2-phi1))*r1^3*r2)*w^2/2,
        -r2*(sin(2*phi3-phi2-phi1)*r1*r3^3-sin(3*(phi3-phi2))*r2^2*r3^2+sin(phi3-2*phi2+phi1)*r1*r2*r3^2
                                          -sin(2*phi3-phi2-phi1)*r1*r2^2*r3+sin(phi3-2*phi2+phi1)*r1*r2^3
                                          +sin(phi3+phi2-2*phi1)*r1^4)*w^2/2,
        -r1*r2*(cos(2*phi3-phi2-phi1)*r3^4-2*r1*r2*r3^2+cos(phi3-2*phi2+phi1)*r2^3*r3
                                       -cos(phi3+phi2-2*phi1)*r1*r2^2*r3-cos(phi3-2*phi2+phi1)*r1^2*r2*r3
                                       +cos(phi3+phi2-2*phi1)*r1^3*r3+r1*r2^3-cos(3*(phi2-phi1))*r1^2*r2^2
                                       +r1^3*r2)*w^2/2,
        r2^2*(r3^4*w^2+cos(3*(phi3-phi2))*r2*r3^3*w^2-cos(phi3-2*phi2+phi1)*r1*r3^3*w^2+r2^2*r3^2*w^2
                      -cos(2*phi3-phi2-phi1)*r1*r2*r3^2*w^2+2*r1^2*r3^2*w^2
                      -6*cos(phi3-2*phi2+phi1)*r1*r2^2*r3*w^2-cos(phi3+phi2-2*phi1)*r1^2*r2*r3*w^2
                      -cos(phi3-2*phi2+phi1)*r1^3*r3*w^2+2*r2^4*w^2+r1^2*r2^2*w^2
                      +cos(3*(phi2-phi1))*r1^3*r2*w^2+r1^4*w^2+2)/2,
        -r2*r3*(r2*r3^3+cos(2*phi3-phi2-phi1)*r1*r3^3-cos(3*(phi3-phi2))*r2^2*r3^2
                    -cos(phi3-2*phi2+phi1)*r1*r2*r3^2+r2^3*r3-cos(2*phi3-phi2-phi1)*r1*r2^2*r3-2*r1^2*r2*r3
                    +cos(phi3-2*phi2+phi1)*r1*r2^3+cos(phi3+phi2-2*phi1)*r1^4)*w^2/2],
       [r3*(sin(2*phi3-phi2-phi1)*r2*r3^3-sin(phi3+phi2-2*phi1)*r1*r2*r3^2-sin(3*(phi3-phi1))*r1^2*r3^2
                                         +sin(2*phi3-phi2-phi1)*r1^2*r2*r3-sin(phi3-2*phi2+phi1)*r2^4
                                         +sin(phi3+phi2-2*phi1)*r1^3*r2)*w^2/2,
        r3*(sin(2*phi3-phi2-phi1)*r1*r3^3-sin(3*(phi3-phi2))*r2^2*r3^2-sin(phi3-2*phi2+phi1)*r1*r2*r3^2
                                         +sin(2*phi3-phi2-phi1)*r1*r2^2*r3+sin(phi3-2*phi2+phi1)*r1*r2^3
                                         -sin(phi3+phi2-2*phi1)*r1^4)*w^2/2,
        -r3*(2*sin(2*phi3-phi2-phi1)*r1*r2*r3^2-sin(3*(phi3-phi2))*r2^3*r3-sin(phi3-2*phi2+phi1)*r1*r2^2*r3
                                               -sin(phi3+phi2-2*phi1)*r1^2*r2*r3-sin(3*(phi3-phi1))*r1^3*r3
                                               +sin(2*phi3-phi2-phi1)*r1*r2^3+sin(2*phi3-phi2-phi1)*r1^3*r2)*w^2/2,
        -r1*r3*(cos(2*phi3-phi2-phi1)*r2*r3^3+r1*r3^3-cos(phi3+phi2-2*phi1)*r1*r2*r3^2
                                          -cos(3*(phi3-phi1))*r1^2*r3^2-2*r1*r2^2*r3
                                          -cos(2*phi3-phi2-phi1)*r1^2*r2*r3+r1^3*r3
                                          +cos(phi3-2*phi2+phi1)*r2^4+cos(phi3+phi2-2*phi1)*r1^3*r2)*w^2/2,
        -r2*r3*(r2*r3^3+cos(2*phi3-phi2-phi1)*r1*r3^3-cos(3*(phi3-phi2))*r2^2*r3^2
                    -cos(phi3-2*phi2+phi1)*r1*r2*r3^2+r2^3*r3-cos(2*phi3-phi2-phi1)*r1*r2^2*r3-2*r1^2*r2*r3
                    +cos(phi3-2*phi2+phi1)*r1*r2^3+cos(phi3+phi2-2*phi1)*r1^4)*w^2/2,
        r3^2*(2*r3^4*w^2+r2^2*r3^2*w^2-6*cos(2*phi3-phi2-phi1)*r1*r2*r3^2*w^2+r1^2*r3^2*w^2
                        +cos(3*(phi3-phi2))*r2^3*r3*w^2-cos(phi3-2*phi2+phi1)*r1*r2^2*r3*w^2
                        -cos(phi3+phi2-2*phi1)*r1^2*r2*r3*w^2+cos(3*(phi3-phi1))*r1^3*r3*w^2+r2^4*w^2
                        -cos(2*phi3-phi2-phi1)*r1*r2^3*w^2+2*r1^2*r2^2*w^2-cos(2*phi3-phi2-phi1)*r1^3*r2*w^2
                        +r1^4*w^2+2)/2])$


gwrealinvf: matrix([(r3^4*w^2-cos(phi3+phi2-2*phi1)*r2*r3^3*w^2+cos(3*(phi3-phi1))*r1*r3^3*w^2
                 -cos(2*phi3-phi2-phi1)*r1*r2*r3^2*w^2+r1^2*r3^2*w^2-cos(phi3+phi2-2*phi1)*r2^3*r3*w^2
                 -cos(phi3-2*phi2+phi1)*r1*r2^2*r3*w^2-2*cos(phi3+phi2-2*phi1)*r1^2*r2*r3*w^2+r2^4*w^2
                 +cos(3*(phi2-phi1))*r1*r2^3*w^2+r1^2*r2^2*w^2+2)
         /2,
        -(cos(2*phi3-phi2-phi1)*r3^4-cos(phi3-2*phi2+phi1)*r2^3*r3-cos(phi3+phi2-2*phi1)*r1*r2^2*r3
                                    -cos(phi3-2*phi2+phi1)*r1^2*r2*r3-cos(phi3+phi2-2*phi1)*r1^3*r3+r1*r2^3
                                    +cos(3*(phi2-phi1))*r1^2*r2^2+r1^3*r2)
         *w^2
         /2,
        (cos(2*phi3-phi2-phi1)*r2*r3^3-r1*r3^3+cos(phi3+phi2-2*phi1)*r1*r2*r3^2-cos(3*(phi3-phi1))*r1^2*r3^2
                                      +cos(2*phi3-phi2-phi1)*r1^2*r2*r3-r1^3*r3-cos(phi3-2*phi2+phi1)*r2^4
                                      +cos(phi3+phi2-2*phi1)*r1^3*r2)
         *w^2
         /2,
        -(sin(phi3+phi2-2*phi1)*r2*r3^3-sin(3*(phi3-phi1))*r1*r3^3-sin(2*phi3-phi2-phi1)*r1*r2*r3^2
                                       +sin(phi3+phi2-2*phi1)*r2^3*r3+sin(phi3-2*phi2+phi1)*r1*r2^2*r3
                                       +2*sin(phi3+phi2-2*phi1)*r1^2*r2*r3-sin(3*(phi2-phi1))*r1*r2^3)
         *w^2
         /(2*r1),
        -(sin(2*phi3-phi2-phi1)*r3^4-sin(phi3-2*phi2+phi1)*r2^3*r3-sin(phi3+phi2-2*phi1)*r1*r2^2*r3
                                    -sin(phi3-2*phi2+phi1)*r1^2*r2*r3+sin(phi3+phi2-2*phi1)*r1^3*r3
                                    -sin(3*(phi2-phi1))*r1^2*r2^2)
         *w^2
         /(2*r2),
        -(sin(2*phi3-phi2-phi1)*r2*r3^3-sin(phi3+phi2-2*phi1)*r1*r2*r3^2-sin(3*(phi3-phi1))*r1^2*r3^2
                                       +sin(2*phi3-phi2-phi1)*r1^2*r2*r3-sin(phi3-2*phi2+phi1)*r2^4
                                       +sin(phi3+phi2-2*phi1)*r1^3*r2)
         *w^2
         /(2*r3)],
       [-(cos(2*phi3-phi2-phi1)*r3^4-cos(phi3-2*phi2+phi1)*r2^3*r3-cos(phi3+phi2-2*phi1)*r1*r2^2*r3
                                    -cos(phi3-2*phi2+phi1)*r1^2*r2*r3-cos(phi3+phi2-2*phi1)*r1^3*r3+r1*r2^3
                                    +cos(3*(phi2-phi1))*r1^2*r2^2+r1^3*r2)
         *w^2
         /2,
        (r3^4*w^2+cos(3*(phi3-phi2))*r2*r3^3*w^2-cos(phi3-2*phi2+phi1)*r1*r3^3*w^2+r2^2*r3^2*w^2
                 -cos(2*phi3-phi2-phi1)*r1*r2*r3^2*w^2-2*cos(phi3-2*phi2+phi1)*r1*r2^2*r3*w^2
                 -cos(phi3+phi2-2*phi1)*r1^2*r2*r3*w^2-cos(phi3-2*phi2+phi1)*r1^3*r3*w^2+r1^2*r2^2*w^2
                 +cos(3*(phi2-phi1))*r1^3*r2*w^2+r1^4*w^2+2)
         /2,
        -(r2*r3^3-cos(2*phi3-phi2-phi1)*r1*r3^3+cos(3*(phi3-phi2))*r2^2*r3^2-cos(phi3-2*phi2+phi1)*r1*r2*r3^2
                 +r2^3*r3-cos(2*phi3-phi2-phi1)*r1*r2^2*r3-cos(phi3-2*phi2+phi1)*r1*r2^3
                 +cos(phi3+phi2-2*phi1)*r1^4)
         *w^2
         /2,
        -(sin(2*phi3-phi2-phi1)*r3^4+sin(phi3-2*phi2+phi1)*r2^3*r3-sin(phi3+phi2-2*phi1)*r1*r2^2*r3
                                    -sin(phi3-2*phi2+phi1)*r1^2*r2*r3-sin(phi3+phi2-2*phi1)*r1^3*r3
                                    +sin(3*(phi2-phi1))*r1^2*r2^2)
         *w^2
         /(2*r1),
        (sin(3*(phi3-phi2))*r2*r3^3-sin(phi3-2*phi2+phi1)*r1*r3^3+sin(2*phi3-phi2-phi1)*r1*r2*r3^2
                                   -2*sin(phi3-2*phi2+phi1)*r1*r2^2*r3-sin(phi3+phi2-2*phi1)*r1^2*r2*r3
                                   -sin(phi3-2*phi2+phi1)*r1^3*r3-sin(3*(phi2-phi1))*r1^3*r2)
         *w^2
         /(2*r2),
        -(sin(2*phi3-phi2-phi1)*r1*r3^3-sin(3*(phi3-phi2))*r2^2*r3^2-sin(phi3-2*phi2+phi1)*r1*r2*r3^2
                                       +sin(2*phi3-phi2-phi1)*r1*r2^2*r3+sin(phi3-2*phi2+phi1)*r1*r2^3
                                       -sin(phi3+phi2-2*phi1)*r1^4)
         *w^2
         /(2*r3)],
       [(cos(2*phi3-phi2-phi1)*r2*r3^3-r1*r3^3+cos(phi3+phi2-2*phi1)*r1*r2*r3^2-cos(3*(phi3-phi1))*r1^2*r3^2
                                      +cos(2*phi3-phi2-phi1)*r1^2*r2*r3-r1^3*r3-cos(phi3-2*phi2+phi1)*r2^4
                                      +cos(phi3+phi2-2*phi1)*r1^3*r2)
         *w^2
         /2,
        -(r2*r3^3-cos(2*phi3-phi2-phi1)*r1*r3^3+cos(3*(phi3-phi2))*r2^2*r3^2-cos(phi3-2*phi2+phi1)*r1*r2*r3^2
                 +r2^3*r3-cos(2*phi3-phi2-phi1)*r1*r2^2*r3-cos(phi3-2*phi2+phi1)*r1*r2^3
                 +cos(phi3+phi2-2*phi1)*r1^4)
         *w^2
         /2,
        (r2^2*r3^2*w^2-2*cos(2*phi3-phi2-phi1)*r1*r2*r3^2*w^2+r1^2*r3^2*w^2+cos(3*(phi3-phi2))*r2^3*r3*w^2
                      -cos(phi3-2*phi2+phi1)*r1*r2^2*r3*w^2-cos(phi3+phi2-2*phi1)*r1^2*r2*r3*w^2
                      +cos(3*(phi3-phi1))*r1^3*r3*w^2+r2^4*w^2-cos(2*phi3-phi2-phi1)*r1*r2^3*w^2
                      -cos(2*phi3-phi2-phi1)*r1^3*r2*w^2+r1^4*w^2+2)
         /2,
        (sin(2*phi3-phi2-phi1)*r2*r3^3+sin(phi3+phi2-2*phi1)*r1*r2*r3^2-sin(3*(phi3-phi1))*r1^2*r3^2
                                      -sin(2*phi3-phi2-phi1)*r1^2*r2*r3+sin(phi3-2*phi2+phi1)*r2^4
                                      +sin(phi3+phi2-2*phi1)*r1^3*r2)
         *w^2
         /(2*r1),
        (sin(2*phi3-phi2-phi1)*r1*r3^3-sin(3*(phi3-phi2))*r2^2*r3^2+sin(phi3-2*phi2+phi1)*r1*r2*r3^2
                                      -sin(2*phi3-phi2-phi1)*r1*r2^2*r3+sin(phi3-2*phi2+phi1)*r1*r2^3
                                      +sin(phi3+phi2-2*phi1)*r1^4)
         *w^2
         /(2*r2),
        (2*sin(2*phi3-phi2-phi1)*r1*r2*r3^2-sin(3*(phi3-phi2))*r2^3*r3-sin(phi3-2*phi2+phi1)*r1*r2^2*r3
                                           -sin(phi3+phi2-2*phi1)*r1^2*r2*r3-sin(3*(phi3-phi1))*r1^3*r3
                                           +sin(2*phi3-phi2-phi1)*r1*r2^3+sin(2*phi3-phi2-phi1)*r1^3*r2)
         *w^2
         /(2*r3)],
       [-(sin(phi3+phi2-2*phi1)*r2*r3^3-sin(3*(phi3-phi1))*r1*r3^3-sin(2*phi3-phi2-phi1)*r1*r2*r3^2
                                       +sin(phi3+phi2-2*phi1)*r2^3*r3+sin(phi3-2*phi2+phi1)*r1*r2^2*r3
                                       +2*sin(phi3+phi2-2*phi1)*r1^2*r2*r3-sin(3*(phi2-phi1))*r1*r2^3)
         *w^2
         /(2*r1),
        -(sin(2*phi3-phi2-phi1)*r3^4+sin(phi3-2*phi2+phi1)*r2^3*r3-sin(phi3+phi2-2*phi1)*r1*r2^2*r3
                                    -sin(phi3-2*phi2+phi1)*r1^2*r2*r3-sin(phi3+phi2-2*phi1)*r1^3*r3
                                    +sin(3*(phi2-phi1))*r1^2*r2^2)
         *w^2
         /(2*r1),
        (sin(2*phi3-phi2-phi1)*r2*r3^3+sin(phi3+phi2-2*phi1)*r1*r2*r3^2-sin(3*(phi3-phi1))*r1^2*r3^2
                                      -sin(2*phi3-phi2-phi1)*r1^2*r2*r3+sin(phi3-2*phi2+phi1)*r2^4
                                      +sin(phi3+phi2-2*phi1)*r1^3*r2)
         *w^2
         /(2*r1),
        (r3^4*w^2+cos(phi3+phi2-2*phi1)*r2*r3^3*w^2-cos(3*(phi3-phi1))*r1*r3^3*w^2
                 -3*cos(2*phi3-phi2-phi1)*r1*r2*r3^2*w^2+r1^2*r3^2*w^2+cos(phi3+phi2-2*phi1)*r2^3*r3*w^2
                 -3*cos(phi3-2*phi2+phi1)*r1*r2^2*r3*w^2+2*cos(phi3+phi2-2*phi1)*r1^2*r2*r3*w^2+r2^4*w^2
                 -cos(3*(phi2-phi1))*r1*r2^3*w^2+r1^2*r2^2*w^2+2)
         /(2*r1^2),
        (cos(2*phi3-phi2-phi1)*r3^4-2*r1*r2*r3^2+cos(phi3-2*phi2+phi1)*r2^3*r3
                                   -cos(phi3+phi2-2*phi1)*r1*r2^2*r3-cos(phi3-2*phi2+phi1)*r1^2*r2*r3
                                   +cos(phi3+phi2-2*phi1)*r1^3*r3+r1*r2^3-cos(3*(phi2-phi1))*r1^2*r2^2
                                   +r1^3*r2)
         *w^2
         /(2*r1*r2),
        (cos(2*phi3-phi2-phi1)*r2*r3^3+r1*r3^3-cos(phi3+phi2-2*phi1)*r1*r2*r3^2-cos(3*(phi3-phi1))*r1^2*r3^2
                                      -2*r1*r2^2*r3-cos(2*phi3-phi2-phi1)*r1^2*r2*r3+r1^3*r3
                                      +cos(phi3-2*phi2+phi1)*r2^4+cos(phi3+phi2-2*phi1)*r1^3*r2)
         *w^2
         /(2*r1*r3)],
       [-(sin(2*phi3-phi2-phi1)*r3^4-sin(phi3-2*phi2+phi1)*r2^3*r3-sin(phi3+phi2-2*phi1)*r1*r2^2*r3
                                    -sin(phi3-2*phi2+phi1)*r1^2*r2*r3+sin(phi3+phi2-2*phi1)*r1^3*r3
                                    -sin(3*(phi2-phi1))*r1^2*r2^2)
         *w^2
         /(2*r2),
        (sin(3*(phi3-phi2))*r2*r3^3-sin(phi3-2*phi2+phi1)*r1*r3^3+sin(2*phi3-phi2-phi1)*r1*r2*r3^2
                                   -2*sin(phi3-2*phi2+phi1)*r1*r2^2*r3-sin(phi3+phi2-2*phi1)*r1^2*r2*r3
                                   -sin(phi3-2*phi2+phi1)*r1^3*r3-sin(3*(phi2-phi1))*r1^3*r2)
         *w^2
         /(2*r2),
        (sin(2*phi3-phi2-phi1)*r1*r3^3-sin(3*(phi3-phi2))*r2^2*r3^2+sin(phi3-2*phi2+phi1)*r1*r2*r3^2
                                      -sin(2*phi3-phi2-phi1)*r1*r2^2*r3+sin(phi3-2*phi2+phi1)*r1*r2^3
                                      +sin(phi3+phi2-2*phi1)*r1^4)
         *w^2
         /(2*r2),
        (cos(2*phi3-phi2-phi1)*r3^4-2*r1*r2*r3^2+cos(phi3-2*phi2+phi1)*r2^3*r3
                                   -cos(phi3+phi2-2*phi1)*r1*r2^2*r3-cos(phi3-2*phi2+phi1)*r1^2*r2*r3
                                   +cos(phi3+phi2-2*phi1)*r1^3*r3+r1*r2^3-cos(3*(phi2-phi1))*r1^2*r2^2
                                   +r1^3*r2)
         *w^2
         /(2*r1*r2),
        (r3^4*w^2-cos(3*(phi3-phi2))*r2*r3^3*w^2+cos(phi3-2*phi2+phi1)*r1*r3^3*w^2+r2^2*r3^2*w^2
                 -3*cos(2*phi3-phi2-phi1)*r1*r2*r3^2*w^2+2*cos(phi3-2*phi2+phi1)*r1*r2^2*r3*w^2
                 -3*cos(phi3+phi2-2*phi1)*r1^2*r2*r3*w^2+cos(phi3-2*phi2+phi1)*r1^3*r3*w^2+r1^2*r2^2*w^2
                 -cos(3*(phi2-phi1))*r1^3*r2*w^2+r1^4*w^2+2)
         /(2*r2^2),
        (r2*r3^3+cos(2*phi3-phi2-phi1)*r1*r3^3-cos(3*(phi3-phi2))*r2^2*r3^2-cos(phi3-2*phi2+phi1)*r1*r2*r3^2
                +r2^3*r3-cos(2*phi3-phi2-phi1)*r1*r2^2*r3-2*r1^2*r2*r3+cos(phi3-2*phi2+phi1)*r1*r2^3
                +cos(phi3+phi2-2*phi1)*r1^4)
         *w^2
         /(2*r2*r3)],
       [-(sin(2*phi3-phi2-phi1)*r2*r3^3-sin(phi3+phi2-2*phi1)*r1*r2*r3^2-sin(3*(phi3-phi1))*r1^2*r3^2
                                       +sin(2*phi3-phi2-phi1)*r1^2*r2*r3-sin(phi3-2*phi2+phi1)*r2^4
                                       +sin(phi3+phi2-2*phi1)*r1^3*r2)
         *w^2
         /(2*r3),
        -(sin(2*phi3-phi2-phi1)*r1*r3^3-sin(3*(phi3-phi2))*r2^2*r3^2-sin(phi3-2*phi2+phi1)*r1*r2*r3^2
                                       +sin(2*phi3-phi2-phi1)*r1*r2^2*r3+sin(phi3-2*phi2+phi1)*r1*r2^3
                                       -sin(phi3+phi2-2*phi1)*r1^4)
         *w^2
         /(2*r3),
        (2*sin(2*phi3-phi2-phi1)*r1*r2*r3^2-sin(3*(phi3-phi2))*r2^3*r3-sin(phi3-2*phi2+phi1)*r1*r2^2*r3
                                           -sin(phi3+phi2-2*phi1)*r1^2*r2*r3-sin(3*(phi3-phi1))*r1^3*r3
                                           +sin(2*phi3-phi2-phi1)*r1*r2^3+sin(2*phi3-phi2-phi1)*r1^3*r2)
         *w^2
         /(2*r3),
        (cos(2*phi3-phi2-phi1)*r2*r3^3+r1*r3^3-cos(phi3+phi2-2*phi1)*r1*r2*r3^2-cos(3*(phi3-phi1))*r1^2*r3^2
                                      -2*r1*r2^2*r3-cos(2*phi3-phi2-phi1)*r1^2*r2*r3+r1^3*r3
                                      +cos(phi3-2*phi2+phi1)*r2^4+cos(phi3+phi2-2*phi1)*r1^3*r2)
         *w^2
         /(2*r1*r3),
        (r2*r3^3+cos(2*phi3-phi2-phi1)*r1*r3^3-cos(3*(phi3-phi2))*r2^2*r3^2-cos(phi3-2*phi2+phi1)*r1*r2*r3^2
                +r2^3*r3-cos(2*phi3-phi2-phi1)*r1*r2^2*r3-2*r1^2*r2*r3+cos(phi3-2*phi2+phi1)*r1*r2^3
                +cos(phi3+phi2-2*phi1)*r1^4)
         *w^2
         /(2*r2*r3),
        (r2^2*r3^2*w^2+2*cos(2*phi3-phi2-phi1)*r1*r2*r3^2*w^2+r1^2*r3^2*w^2-cos(3*(phi3-phi2))*r2^3*r3*w^2
                      -3*cos(phi3-2*phi2+phi1)*r1*r2^2*r3*w^2-3*cos(phi3+phi2-2*phi1)*r1^2*r2*r3*w^2
                      -cos(3*(phi3-phi1))*r1^3*r3*w^2+r2^4*w^2+cos(2*phi3-phi2-phi1)*r1*r2^3*w^2
                      +cos(2*phi3-phi2-phi1)*r1^3*r2*w^2+r1^4*w^2+2)
         /(2*r3^2)])$



Bfwrealf: 1/2*matrix([0,-r3*(sin(2*phi3-phi2-phi1)*r3-sin(phi3-2*phi2+phi1)*r2-sin(phi3+phi2-2*phi1)*r1)*w,
        r2*(sin(2*phi3-phi2-phi1)*r3-sin(phi3-2*phi2+phi1)*r2-sin(phi3+phi2-2*phi1)*r1)*w,
        r1*(r3-r2)*(r3+r2)*w,
        r2*(cos(2*phi3-phi2-phi1)*r3^2-cos(phi3-2*phi2+phi1)*r2*r3+cos(phi3+phi2-2*phi1)*r1*r3-r1*r2)*w,
        r3*(cos(2*phi3-phi2-phi1)*r2*r3+r1*r3-cos(phi3-2*phi2+phi1)*r2^2-cos(phi3+phi2-2*phi1)*r1*r2)*w],
       [r3*(sin(2*phi3-phi2-phi1)*r3-sin(phi3-2*phi2+phi1)*r2-sin(phi3+phi2-2*phi1)*r1)*w,0,
        -r1*(sin(2*phi3-phi2-phi1)*r3-sin(phi3-2*phi2+phi1)*r2-sin(phi3+phi2-2*phi1)*r1)*w,
        -r1*(cos(2*phi3-phi2-phi1)*r3^2+cos(phi3-2*phi2+phi1)*r2*r3-cos(phi3+phi2-2*phi1)*r1*r3-r1*r2)*w,
        -r2*(r3-r1)*(r3+r1)*w,
        -r3*(r2*r3+cos(2*phi3-phi2-phi1)*r1*r3-cos(phi3-2*phi2+phi1)*r1*r2-cos(phi3+phi2-2*phi1)*r1^2)*w],
       [-r2*(sin(2*phi3-phi2-phi1)*r3-sin(phi3-2*phi2+phi1)*r2-sin(phi3+phi2-2*phi1)*r1)*w,
        r1*(sin(2*phi3-phi2-phi1)*r3-sin(phi3-2*phi2+phi1)*r2-sin(phi3+phi2-2*phi1)*r1)*w,0,
        r1*(cos(2*phi3-phi2-phi1)*r2*r3-r1*r3+cos(phi3-2*phi2+phi1)*r2^2-cos(phi3+phi2-2*phi1)*r1*r2)*w,
        r2*(r2*r3-cos(2*phi3-phi2-phi1)*r1*r3+cos(phi3-2*phi2+phi1)*r1*r2-cos(phi3+phi2-2*phi1)*r1^2)*w,
        (r2-r1)*(r2+r1)*r3*w],
       [-r1*(r3-r2)*(r3+r2)*w,
        r1*(cos(2*phi3-phi2-phi1)*r3^2+cos(phi3-2*phi2+phi1)*r2*r3-cos(phi3+phi2-2*phi1)*r1*r3-r1*r2)*w,
        -r1*(cos(2*phi3-phi2-phi1)*r2*r3-r1*r3+cos(phi3-2*phi2+phi1)*r2^2-cos(phi3+phi2-2*phi1)*r1*r2)*w,0,
        r1*r2*r3*(sin(2*phi3-phi2-phi1)*r3+sin(phi3-2*phi2+phi1)*r2+sin(phi3+phi2-2*phi1)*r1)*w,
        r1*r2*r3*(sin(2*phi3-phi2-phi1)*r3+sin(phi3-2*phi2+phi1)*r2-sin(phi3+phi2-2*phi1)*r1)*w],
       [-r2*(cos(2*phi3-phi2-phi1)*r3^2-cos(phi3-2*phi2+phi1)*r2*r3+cos(phi3+phi2-2*phi1)*r1*r3-r1*r2)*w,
        r2*(r3-r1)*(r3+r1)*w,
        -r2*(r2*r3-cos(2*phi3-phi2-phi1)*r1*r3+cos(phi3-2*phi2+phi1)*r1*r2-cos(phi3+phi2-2*phi1)*r1^2)*w,
        -r1*r2*r3*(sin(2*phi3-phi2-phi1)*r3+sin(phi3-2*phi2+phi1)*r2+sin(phi3+phi2-2*phi1)*r1)*w,0,
        -r1*r2*r3*(sin(2*phi3-phi2-phi1)*r3-sin(phi3-2*phi2+phi1)*r2+sin(phi3+phi2-2*phi1)*r1)*w],
       [-r3*(cos(2*phi3-phi2-phi1)*r2*r3+r1*r3-cos(phi3-2*phi2+phi1)*r2^2-cos(phi3+phi2-2*phi1)*r1*r2)*w,
        r3*(r2*r3+cos(2*phi3-phi2-phi1)*r1*r3-cos(phi3-2*phi2+phi1)*r1*r2-cos(phi3+phi2-2*phi1)*r1^2)*w,
        -(r2-r1)*(r2+r1)*r3*w,
        -r1*r2*r3*(sin(2*phi3-phi2-phi1)*r3+sin(phi3-2*phi2+phi1)*r2-sin(phi3+phi2-2*phi1)*r1)*w,
        r1*r2*r3*(sin(2*phi3-phi2-phi1)*r3-sin(phi3-2*phi2+phi1)*r2+sin(phi3+phi2-2*phi1)*r1)*w,0])$


dwrealf: r3^4*w^2+r2^2*r3^2*w^2-2*cos(2*phi3-phi2-phi1)*r1*r2*r3^2*w^2+r1^2*r3^2*w^2
        -2*cos(phi3-2*phi2+phi1)*r1*r2^2*r3*w^2-2*cos(phi3+phi2-2*phi1)*r1^2*r2*r3*w^2+r2^4*w^2+r1^2*r2^2*w^2
        +r1^4*w^2+1$


==> anc/wdeformation.max <==
/* GPL Maxima notebook: Details of the w-deformation and construction of the supergravity background  */

/* Ancillary submission to H. Dlamini and K. Zoubos, "Integrable Hopf twists, marginal deformations and
generalised geometry */

/* Copyright 2016 Konstantinos Zoubos */

/* This code is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This code is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

linel:110;
ratmx:true;


/* Contents

#0- Definitions preamble
#1- Twist matrix and star products
#2- w deformation noncommutativity matrix
#3- Pure spinors for w-deformation and compatibility conditions
#4- Construction of the generalised metric and derivation of the 6d metric and B-field
#5- Converting the complex metric and B-field to real coordinates
#6- 10d supergravity equations (NS-NS solution)
#7- 5d supergravity equations - deformed sphere (RR solution)
#8- Scalar curvature for visualisation purposes

*/

/* In case only the NS-NS or RR solutions are of interest, the file can be run from
#6 or #7 without prior evaluations (requires the file wSugratensors.max) */

/*** #0 Definitions for working with twist matrices and polyforms ***/

/* direct product of two 3x3 matrices */

directprod(A,B):=block([AB],AB:zeromatrix(9,9),for i thru 3 do (for j thru 3 do (for k thru 3 do (for l thru 3 do(
          AB[3*(i-1)+k,3*(j-1)+l]:A[i,j]*B[k,l]
          )))),factor(AB))$

convlist:[[1,1],[1,2],[1,3],[2,1],[2,2],[2,3],[3,1],[3,2],[3,3]];


/* YBE routine */

YBE(Rm):=block([ybe],for i1 thru 3 do(for i2 thru 3 do(for i3 thru 3 do(for k1 thru 3 do(for k2 thru 3 do(for k3 thru 3 do(
            ybe[i1,i2,i3,k1,k2,k3]: sum(sum(sum(Rm[i1,j1,i2,j2]*Rm[j1,k1,i3,j3]*Rm[j2,k2,j3,k3]-Rm[i2,j1,i3,j3]*Rm[i1,j2,j3,k3]*Rm[j2,k1,j1,k2]
                  ,j1,1,3),j2,1,3),j3,1,3),if ybe[i1,i2,i3,k1,k2,k3] #0 then print(i1,i2,i3,k1,k2,k3,factor(ybe[i1,i2,i3,k1,k2,k3])))))))),ybe);


/* Classical YBE */

cYBE(r12,r13,r23):=block([cybe,i,j,k,l,m,n],for i thru 3 do(for j thru 3 do(for k thru 3 do(for l thru 3 do(for m thru 3 do(for n thru 3 do(
            cybe[i,j,k,l,m,n]: sum(r12[i,s,j,m]*r13[s,l,k,n]+r13[i,l,k,s]*r23[j,m,s,n]+r12[i,l,j,s]*r23[s,m,k,n]
              -r23[j,m,k,s]*r13[i,l,s,n]-r23[j,s,k,n]*r12[i,l,s,m]-r13[i,s,k,n]*r12[s,l,j,m]
                  ,s,1,3),if cybe[i,j,k,l,m,n] #0 then print(i,j,k,l,m,n,factor(cybe[i,j,k,l,m,n])))))))),cybe);


/** Routines for direct products and coproducts **/

/* A sum of direct products will be written as [[a,[X_1,X_2,...]],[b,[Y_1,Y_2,...]],...] */


/* Multiply two direct product expressions */

m(list1,list2):=block([L1,L2,lst,tnlst,tn],L1:length(list1),L2:length(list2),tn:length(list1[1][2]),lst:[],
  for i thru L1 do for j thru L2 do (tnlst:[],for k thru tn do (tnlst: append(tnlst,[list1[i][2][k].list2[j][2][k]])),lst:append(lst,[[list1[i][1]*list2[j][1],tnlst]])),lst);

/* Multiply by a number */

mlt(a,list):=block([l,L],L=length(list),l:length(list[1][2]),unit:[],for i thru l do (unit:append(unit,[1])),m([[a,unit]],list));
mlt(1,F);

/* Simplify using U^3=1 */

simpl(list):=block(list1:subst([U.U.U=1,U.U.U.U=U,U.U.U.U.U=U.U,U.U.U.U.U.U=1],list),list1);
simpl(m(F,iF));

/* Sort and collect an expression */
 
coll(list):=block([L,lst,arg,flst],lst:simpl(copylist(list)),L:length(lst),arg:[],flst:[],
  for i thru L do (arg:append(arg,[lst[i][2]])),argu:unique(arg),uL:length(argu),
  for i thru uL do (cff:0,for j thru L do (if lst[j][2]=argu[i] then cff:cff+lst[j][1]),if cff#0 then flst:append(flst,[[cff,argu[i]]])),flst);



/** Definitions for polyforms **/

/* A general form will be written as [[coeff1,[List1]],[coeff2,[List2]],...], the length of each [List_i] tells us the degree of that component*/


/* At this stage most of it is restricted to 3 complex dimensions */

/* A minus in [List] means complex conjugate  */

/* Example: 2 dz^1\wedge dz^2 +z^2 dz^1 d\bar{z}^1 dz^2 d\bar{z}^2 would look like [[2,[1,2]],[z^2,[1,-1,2,-2]]] */


/* canonical is basically the Levi-Civita symbol */

canonical(List):=block([L,M,N,res,s,list,list1], L:length(List),s:1, res:[], list:copylist(List), while (list1 # list) do (list1:copylist(list), for i:1 thru L-1 do (M:list[i],N:list[i+1], if abs(M)>abs(N) then (list[i]:N,list[i+1]:M,s:s*(-1)) elseif abs(M)=abs(N) then (if N>M then (list[i]:N,list[i+1]:M,s:s*(-1)) elseif M=N then (s:0)) ) ),if (s#0) then (res:[s,copylist(list)]) else res:[0,[]],res);

/* removefrom1 removes one item from a list */

removefrom1(List,i):=block([L,lst],L:length(List),lst:[],if (i>1 and i<L) then (lst:append(rest(List,-L-1+i),rest(List,i))) elseif (i=1) then lst:rest(List,1) elseif (i=L) then lst:rest(List,-1),lst);

/* removefrom2 removes two items from a list */

removefrom2(List,i,j):=block([L,list,lst,i1,i2,I],L:length(List), list:[], lst:[],if i=j then return([]),
  if i>j then (i1:j,j1:i,i:i1,j:j1),
  if (i>1 and j<L) then (for I:i+1 thru j-1 do (list:append(list,[List[I]])),lst:append(rest(List,-L-1+i),list,rest(List,j)))
  elseif (i=1 and j<L) then (if j>2 then (for I:2 thru j-1 do (list:append(list,[List[I]]), lst:append(list,rest(List,j)))) elseif (j=2) then lst:rest(List,2))
  elseif (i>1 and j=L) then (if i<L-1 then (for I:i+1 thru L-1 do (list:append(list,[List[I]]), lst:append(rest(List,-L-1+i),list)))  elseif (i=L-1) then lst:rest(List,-2))
  elseif (i=1 and j=L) then for I:i+1 thru L-1 do (list:append(list,[List[I]]), lst:append([],list))
,lst);

removefrom2([1,2,3],1,2);

/* contraction1,contraction2,contraction contract a first list (representing vectors) with a second list
(representing forms), taking care of signs.  */

contraction1(L1,List):=block([L,lst,res,s,i],L:length(List),lst:[],s:0, for i thru L do (if L1[1]=List[i]
   then (lst:removefrom1(List,i),s:(-1)^(i+1))),[s,lst]);

contraction2(L1,List):=block([L,lst,res,s,i,j],L:length(List),lst:[], s:0, for i thru L do (for j thru L do (
      if (L1[1]=L1[2]) then (lst:[],s:0)
      elseif (L1[1]=List[i] and L1[2]=List[j]) then (lst:removefrom2(List,i,j),s:(-1)^(j+i+1))
      elseif (L1[2]=List[i] and L1[1]=List[j]) then (lst:removefrom2(List,i,j),s:(-1)^(j+i))))
,[s,lst]);

contraction(L1,List):=block([lst],if length(L1)=1 then lst:contraction1(L1,List) elseif length(L1)=2 then
  lst:contraction2(L1,List));

contraction([1,-2],[1,-1,-2]); 

/* multiply multiplies a form by a constant */
multiply(c,form):=block([L,lst],L:length(form),lst:[],for i thru L do (lst:append(lst,[[c*form[i][1],form[i][2]]])),lst);

multiply(2,[[a,[2]]]);

/* conj takes the complex conjugate of a form */

conj(form):=block([lst,L],L:length(form),lst:[],for i thru L do(lst:append(lst,[[conjugate(subst([y1=z1,y2=z2,y3=z3,y1b=z1b,y2b=z2b,y3b=z3b],subst([z1b=y1,z2b=y2,z3b=y3,z1=y1b,z2=y2b,z3=y3b],form[i][1]))),-1*form[i][2]]])),lst);

conj([[z1b*z2*z1,[3,4]],[%i,[1,2]]]);

/* top takes the top form */

top(form):=block([lst,L],L:length(form),lst:[],for i thru L do (if length(form[i][2])=6 then lst:append(lst,[form[i]])),lst);

/* reorder puts a form in canonical form */

reorder(form):=block([L,res,i],L:length(form),res:[],for i thru L do (res:append(res,[[form[i][1]*canonical(form[i][2])[1],canonical(form[i][2])[2]]])),res);

/* A basis for forms: dimensions: 1+6+15+20+15+6+1=64 */

basislist:[[],
[1],[-1],[2],[-2],[3],[-3],
[1,-1],[1,2],[1,-2],[1,3],[1,-3],[2,-2],[2,3],[2,-3],[-1,2],[-1,3],[-2,3],[3,-3],[-1,-2],[-1,-3],[-2,-3],
[1,2,3],[1,2,-3],[1,-2,3],[-1,2,3],[1,-2,-3],[1,2,-2],[1,3,-3],[-1,2,-3],[-1,-2,3],[-1,-2,-3],[2,-2,3],[2,-2,-3],[2,3,-3],[-2,3,-3],[1,-1,2],[1,-1,-2],[1,-1,3],[1,-1,-3],[-1,2,-2],[-1,3,-3],
[1,-1,2,-2],[1,-1,2,3],[1,-1,-2,3],[1,-1,2,-3],[1,-1,-2,-3],[1,-1,3,-3],[1,2,3,-3],[1,-2,3,-3],[1,2,-2,3],[1,2,-2,-3],[-1,2,-2,3],[-1,2,-2,-3],[-1,2,3,-3],[-1,-2,3,-3],[2,-2,3,-3],
[1,-1,2,-2,3],[1,-1,2,3,-3],[1,2,-2,3,-3],[1,-1,-2,3,-3],[1,-1,2,-2,-3],[-1,2,-2,3,-3],
[1,-1,2,-2,3,-3]];

Lb:length(basislist);


/* collect puts forms in the order defined in the above basis */

collect(form):=block([L,res,cff,formA,i,j],formA:reorder(form),L:length(formA), res:[],for i thru Lb do cff[i]:0,
  for i thru L do (for j thru Lb do (if formA[i][2]=basislist[j] then
      (cff[j]:cff[j]+formA[i][1]))),for i thru Lb do (if cff[i]#0 then (res:append(res,[[factor(cff[i]),basislist[i]]]))),if res=[] then res:[[0,[]]],res);

/* wedge product between forms (collect needs to be run after a wedge to simplify) */

wedge(aform1,aform2):=block([L1,L2,lst,i,j,xl],xl:[],lst:[],L1:length(aform1),L2:length(aform2),for i thru L1 do (for j thru L2 do (if (length(aform1[i][2])+length(aform2[j][2])<=6) then (xl: append(aform1[i][2],aform2[j][2]),lst:append(lst,[[aform1[i][1]*aform2[j][1],xl]])))),lst);


/* add gives a linear combination of two forms. It uses collect.*/

add(c1,form1,c2,form2):=block([lst],lst:[],lst:collect(append(multiply(c1,form1),multiply(c2,form2))),lst);



/* act acts on a form with a given bivector */

act(b,form):=block([lb,lf,res,form1],lb:length(b),form1:copylist(reorder(form)),lf:length(form1), res:[],for I thru lf do (for i thru lb do (res:append(res,[[b[i][1]*form1[I][1]*contraction(b[i][2],form1[I][2])[1],contraction(b[i][2],form1[I][2])[2]]]))),res);

/* lsign is part of the Mukai pairing definition */

lsign(form):=block([L,lst,lf],L:length(form),lst:[],for i thru L do (lf: length(form[i][2]), if(lf=0 or lf=1 or lf=4 or lf=5) then
    (lst:append(lst,[form[i]])) elseif (lf=2 or lf=3 or lf=6) then (lst:append(lst,[[-form[i][1],form[i][2]]]))),lst);

lsign([[1,[1,2,3]]]);

/* Mukai pairing */

Mukai(form1,form2):=block(top(wedge(form1,lsign(form2))));

/* GammaForm computes \Gamma_{MN}(Form) */

GammaForm(M,N,Form):=block([L,lst,m,n],lst:[],m:0,n:0,
  if (abs(M)<=3 and abs(N)<=3) then (lst: act([[1,[M,N]],[-1,[N,M]]],Form))
  elseif (abs(M)>3 and abs(N)<=3) then (if M>0 then m:M-3 else m:M+3,lst:add(1/2,wedge([[1,[m]]],act([[1,[N]]],Form)),-1/2,act([[1,[N]]],wedge([[1,[m]]],Form))))
  elseif (abs(M)<=3 and abs(N)>3) then (if N>0 then n:N-3 else n:N+3,lst:add(-1/2,wedge([[1,[n]]],act([[1,[M]]],Form)),1/2,act([[1,[M]]],wedge([[1,[n]]],Form))))
  elseif (abs(M)>3 and abs(N)>3) then (if (M>0) then m:M-3 else m:M+3,if N>0 then n:N-3 else n:N+3, lst:wedge([[1/4,[m,n]],[-1/4,[n,m]]],Form))
,collect(lst));


/* Exterior derivative on forms */

zlist:[z1,z2,z3]$zblist:[z1b,z2b,z3b]$

extdiff(form):=block([L,lst,plist,dij,dijb],L:length(form),lst:[],for i thru L do(plist:[],for j thru 3 do (dij:diff(form[i][1],zlist[j]), if dij#0 then(plist:append(plist,[[dij,append([j],form[i][2])]]))),for j thru 3 do (dijb:diff(form[i][1],zblist[j]), if dijb#0 then(plist:append(plist,[[dijb,append([-j],form[i][2])]]))), lst:append(lst,plist)),if lst=[] then lst:[[0,[]]],lst);


/* 12d metric on T+T* */

Omgmatrix:zeromatrix(12,12);
for i thru 6 do (Omgmatrix[i,i+6]:1,Omgmatrix[i+6,i]:1);
Omgmatrix;


/* Wick contractions */

listc:[1,2,3,-1,-2,-3];
wick1(form,fmat):=block([L,flist,I,i,j,w1,i1,j1],L:length(form),w1:[],for I thru L do(flist: form[I][2],
    for i thru 6 do (for j thru 6 do(
       ii1:listc[i],jj1:listc[j],formcontr:contraction2([ii1,jj1],flist),
        w1: append(w1,[[form[I][1]*fmat[i,j]*formcontr[1],contraction2([ii1,jj1],flist)[2]]])))),
    collect(w1));

/* Double Wick contraction */

wick2(form,fmat):=block([L,flist,I,i,j,k,l,w1,ii1,jj1,kk1,ll1],L:length(form),w1:[],for I thru L do(flist: form[I][2],
    for i thru 6 do (for j thru 6 do(for k thru 6 do (for l thru 6 do(
       ii1:listc[i],jj1:listc[j],kk1:listc[k],ll1:listc[l],
       formcontr1:contraction2([ii1,jj1],flist),formcontr2:contraction2([kk1,ll1],formcontr1[2]),
       /*print(formcontr1,formcontr2),print(ii1,jj1,kk1,ll1),*/
        w1: append(w1,[[form[I][1]*fmat[i,j]*fmat[k,l]*formcontr1[1]*formcontr2[1],formcontr2[2]]])))))),
collect(w1));



/*** #1 Twists and star products  ***/

/** #1.1 Definitions **/

/* The general (q,h) R-matrix */

Rqh:matrix([1-2*h*hb/(q*qb+h*hb+1),0,0,0,0,-2*hb/(q*qb+h*hb+1),0,2*hb*q/(q*qb+h*hb+1),0],
       [0,2*qb/(q*qb+h*hb+1),0,1-2*q*qb/(q*qb+h*hb+1),0,0,0,0,2*h*qb/(q*qb+h*hb+1)],
       [0,0,2*q/(q*qb+h*hb+1),0,-2*h/(q*qb+h*hb+1),0,1-2/(q*qb+h*hb+1),0,0],
       [0,1-2/(q*qb+h*hb+1),0,2*q/(q*qb+h*hb+1),0,0,0,0,-2*h/(q*qb+h*hb+1)],
       [0,0,2*hb*q/(q*qb+h*hb+1),0,1-2*h*hb/(q*qb+h*hb+1),0,-2*hb/(q*qb+h*hb+1),0,0],
       [2*h*qb/(q*qb+h*hb+1),0,0,0,0,2*qb/(q*qb+h*hb+1),0,1-2*q*qb/(q*qb+h*hb+1),0],
       [0,0,1-2*q*qb/(q*qb+h*hb+1),0,2*h*qb/(q*qb+h*hb+1),0,2*qb/(q*qb+h*hb+1),0,0],
       [-2*h/(q*qb+h*hb+1),0,0,0,0,1-2/(q*qb+h*hb+1),0,2*q/(q*qb+h*hb+1),0],
       [0,-2*hb/(q*qb+h*hb+1),0,2*hb*q/(q*qb+h*hb+1),0,0,0,0,1-2*h*hb/(q*qb+h*hb+1)])$


factor((1+q*qb+h*hb)*Rqh);

/* The permutation matrix P */

P: zeromatrix(9,9)$

P[1,1]:P[5,5]:P[9,9]:1$
P[2,4]:P[4,2]:P[7,3]:P[3,7]:P[6,8]:P[8,6]:1$

P;

/* The beta-deformation */

Rb: factor(subst([q=q,qb=1/q,h=0,hb=0],Rqh));

/* The w-deformation */

Rw: factor(subst([q=1+w,qb=1+w,h=w,hb=w],Rqh));

Rwn:factor((1+w+w^2)/(1+w)*Rw);


/* The corresponding twist - not normalised yet*/
 
Fw12:matrix([w+1,0,0,0,0,w,0,0,0],[0,w+1,0,w,0,0,0,0,0],[0,0,w+1,0,w,0,0,0,0],
       [0,0,0,w+1,0,0,0,0,w],[0,0,0,0,w+1,0,w,0,0],[0,0,0,0,0,w+1,0,w,0],
       [0,0,w,0,0,0,w+1,0,0],[w,0,0,0,0,0,0,w+1,0],[0,w,0,0,0,0,0,0,w+1]);

/* The inverse twist */

iFw12: factor(invert(Fw12));

Fw21:P.Fw12.P;
iFw21:P.iFw12.P;


/* The R-matrix satisfies the triangularity condition */

Rw21:P.Rw.P;
factor(Rw21.Rw);


/* The R-matrix constructed from the twist */

factor(Rw-Fw21.iFw12);


/** The Rw-matrix can be obtained from the Rq-matrix by a trivial twist F=TxT **/

Rq:subst([qb=1/q,h=0,hb=0],Rqh);

Tqw:-%i/sqrt(3)*matrix([1,1,1],[1,exp(%i*2*%pi/3),exp(-%i*2*%pi/3)],[1,exp(-%i*2*%pi/3),exp(%i*2*%pi/3)]);

Fqw: factor(directprod(Tqw,Tqw));
iFqw:invert(Fqw);


Rqw:factor(P.Fqw.P.Rq.iFqw)

/* The two matrices Rw and Rqw are equal after rescaling q appropriately */

factor(Rw-subst(q=(1+2*w*exp(-%i*%pi/3)+w^2*exp(-2*%i*%pi/3))/(1+w+w^2),Rqw));



/* Convert the matrices to 3x3x3x3 tensors */

convlist:[[1,1],[1,2],[1,3],[2,1],[2,2],[2,3],[3,1],[3,2],[3,3]];

for i thru 9 do (for j thru 9 do (Rqhtensor[convlist[i][1],convlist[j][1],convlist[i][2],convlist[j][2]]:Rqh[i,j]));
for i thru 9 do (for j thru 9 do (Rwtensor[convlist[i][1],convlist[j][1],convlist[i][2],convlist[j][2]]:Rw[i,j]));
for i thru 9 do (for j thru 9 do (iFwtensor[convlist[i][1],convlist[j][1],convlist[i][2],convlist[j][2]]:iFw12[i,j]));
for i thru 9 do (for j thru 9 do (Fwtensor[convlist[i][1],convlist[j][1],convlist[i][2],convlist[j][2]]:Fw12[i,j]));


/* Check R=F21 F^{-1} in tensor form */

for i thru 3 do(for j thru 3 do (for k thru 3 do (for l thru 3 do (F21iF[i,k,j,l]:sum(sum(
            Fwtensor[j,s,i,r]*iFwtensor[r,k,s,l],s,1,3),r,1,3)))));

for i thru 3 do(for j thru 3 do (for k thru 3 do (for l thru 3 do (print(i,j,k,l,factor(Rwtensor[i,j,k,l]-F21iF[i,j,k,l]))))));

/* Check triangularity */

for p thru 3 do(for q thru 3 do (for m thru 3 do (for n thru 3 do (Rw21Rw[p,n,q,m]:sum(sum(
            Rqhtensor[p,j,q,i]*Rqhtensor[i,m,j,n],i,1,3),j,1,3), if factor(Rw21Rw[p,n,q,m])# 0 then (print(p,n,q,m,factor(Rw21Rw[p,n,q,m])))))));

/* Check YBE (satisfied) */

YBE(Fwtensor);


/* Matrix forms of F, iF and R written as direct products */

I:matrix([1,0,0],[0,1,0],[0,0,1]);
U:matrix([0,0,1],[1,0,0],[0,1,0]);

Fw12-(1+w)*directprod(I,I)-w*directprod(U.U,U);

iFw12n:factor((2*w+1)*(1+w+w^2)/(1+w)^2*iFw12);

iFw12n-1*directprod(I,I)-w^2/(1+w)^2*directprod(U,U.U)+w/(1+w)*directprod(U.U,U);

Rwn-directprod(I,I)+w/(1+w)*directprod(U.U,U)-w*directprod(U,U.U);



/** #1.2 Find appropriate normalisation of the twist **/

/* Define hypergoniometric sine and cosine */

load("revert")$

xx:integrate(1/(1-y^3)^(1/3),y)+%pi/2/sqrt(3);
xxseries:ratexpand(taylor(xx,y,0,18));
Sx:revert(subst(y=x,xxseries),x);

/* revert seems to use w internally, need to unassign it afterwards */
kill(w);

Sa: subst(x=a,Sx);
Ca: diff(Sa,a);

/* Generalised trigonometric identity */

taylor(Sa^3+Ca^3,a,0,15);



/* The relation between b and a is found by studying the needed expansion b=-a^2/2-...  */

bsol:-integrate(taylor(Sa/Ca,a,0,15),a);

/* Now expand exp(a*X+b*X^2), we want no X^2, X^5, X^8 etc terms to appear */

fexp:ratexpand(subst([X^15=1,X^14=X^2,X^13=X,X^12=1,X^11=X^2,X^10=X,X^9=1,X^8=X^2,X^7=X,X^6=1,X^5=X^2,X^4=X,X^3=1],taylor(subst(b=bsol,exp(a*X+b*X^2)),a,0,15)));

factor(fexp-Ca-Sa*X);

/* The expansion works (to the order we're working with), exp(aX+bX^2)=C(a)+S(a)*X with no X^2 */

/* Now we also want the ratio Sa/Ca to be w/1+w, this will fix a(w) */

/* A bit of thought gives da/dw=1/(1+w-2*w^2)-w/(1-w^3) */

aw:integrate(1/(1+w-2*w^2)-w/(1-w^3),w)-%pi/2/sqrt(3)^3;
awseries:taylor(aw,w,0,15);

taylor(subst(a=awseries,w/(1+w)*Ca/Sa),w,0,15);
taylor(subst(a=awseries,(1+w)/w*Sa/Ca),w,0,15);

/* Get  w/(1+w) to the order we're working with*/ 


/* Check that F21 F^(-1) =exp((a-b)*X^2-(a-b)*X) gives the right answer for R*/

Rwexp:ratexpand(subst([X^22=X,X^21=1,X^20=X^2,X^19=X,X^18=1,X^17=X^2,X^16=X,X^15=1,X^14=X^2,X^13=X,X^12=1,X^11=X^2,X^10=X,X^9=1,X^8=X^2,X^7=X,X^6=1,X^5=X^2,X^4=X,X^3=1],taylor(subst(a=aw,subst(b=bsol,exp((a-b)*X^2-(a-b)*X))),w,0,11)));

factor(Rwexp-(1+w)/(1+w+w^2)*(1+w*X^2-w/(1+w)*X));

/* Correct to the order we're working with*/

/* Check the values of Ca and Sa at a=aw, fixes overall normalisation */


taylor(subst(a=awseries,Ca),w,0,10);
taylor((1+w)/((1+2*w)*(1+w+w^2))^(1/3),w,0,10);

taylor(subst(a=awseries,Sa),w,0,10);
taylor(w/((1+2*w)*(1+w+w^2))^(1/3),w,0,10);



/** #1.3 Express F as sum of direct products  **/

/* From now on it is simpler to keep I and U undefined and just impose U^3=1 */
kill(I);kill(U);

F: [[Ct*(1+w),[1,1]],[Ct*w,[U.U,U]]];
iF:[[(1+w)^2/(Ct*(1+2*w)*(1+w+w^2)),[1,1]],[w^2/(Ct*(1+2*w)*(1+w+w^2)),[U,U.U]],[-w/(Ct*(1+w)*(1+2*w)*(1+w+w^2)),[U.U,U]]];
Ft: [[Ct*(1+w),[1,1]],[Ct*w,[U,U.U]]];

/* Un-normalised twists on three copies */

F12un: [[1,[1,1,1]],[w/(1+w),[U.U,U,1]]];
F13un: [[1,[1,1,1]],[w/(1+w),[U.U,1,U]]];
F23un: [[1,[1,1,1]],[w/(1+w),[1,U.U,U]]];
iF12un:[[1,[1,1,1]],[w^2/(1+w)^2,[U,U.U,1]],[-w/(1+w),[U.U,U,1]]];
iF13un:[[1,[1,1,1]],[w^2/(1+w)^2,[U,1,U.U]],[-w/(1+w),[U.U,1,U]]];
iF23un:[[1,[1,1,1]],[w^2/(1+w)^2,[1,U,U.U]],[-w/(1+w),[1,U.U,U]]];

/* Normalise */

F12:mlt(Ct*(1+w),F12un);
F13:mlt(Ct*(1+w),F13un);
F23:mlt(Ct*(1+w),F23un);

iF12:mlt((1+w)^2/(Ct*(1+2*w)*(1+w+w^2)),iF12un);
iF13:mlt((1+w)^2/(Ct*(1+2*w)*(1+w+w^2)),iF13un);
iF23:mlt((1+w)^2/(Ct*(1+2*w)*(1+w+w^2)),iF23un);

/** Construct the cubic star product **/

Fthree:(coll(m(coll(m(F12,F13)),F23)));
Fthree1:(coll(m(F12,coll(m(F13,F23)))));
iFthree:(coll(m(coll(m(iF12,iF13)),iF23)));

/* Check associativity */

coll(append(Fthree,mlt(-1,Fthree1)));

/* Simplify iFthree a bit */

factor(subst(Ct^3=1/((1+2*w)*(1+w+w^2)),iFthree));
mlt((1+w+w^2)*(1+2*w)^2/(1+w),%);


/** #1.4 "Normal" star product, defined through the inverse twist **/

/* Needs all following combinations */

coll(subst([U.z2=z3,U.z3=z1,U.z1=z2,U.U.z1=z3,U.U.z2=z1,U.U.z3=z2],m(iFthree,[[1,[z1,z2,z3]]])));
z123star:factor(%);
coll(subst([U.z2=z3,U.z3=z1,U.z1=z2,U.U.z1=z3,U.U.z2=z1,U.U.z3=z2],m(iFthree,[[1,[z2,z3,z1]]])));
z231star:factor(%);
coll(subst([U.z2=z3,U.z3=z1,U.z1=z2,U.U.z1=z3,U.U.z2=z1,U.U.z3=z2],m(iFthree,[[1,[z3,z1,z2]]])));
z312star:factor(%);
coll(subst([U.z2=z3,U.z3=z1,U.z1=z2,U.U.z1=z3,U.U.z2=z1,U.U.z3=z2],m(iFthree,[[1,[z1,z3,z2]]])));
z132star:factor(%);
coll(subst([U.z2=z3,U.z3=z1,U.z1=z2,U.U.z1=z3,U.U.z2=z1,U.U.z3=z2],m(iFthree,[[1,[z3,z2,z1]]])));
z321star:factor(%);
coll(subst([U.z2=z3,U.z3=z1,U.z1=z2,U.U.z1=z3,U.U.z2=z1,U.U.z3=z2],m(iFthree,[[1,[z2,z1,z3]]])));
z213star:factor(%);
coll(subst([U.z2=z3,U.z3=z1,U.z1=z2,U.U.z1=z3,U.U.z2=z1,U.U.z3=z2],m(iFthree,[[1,[z1,z1,z1]]])));
z111star:factor(%);
coll(subst([U.z2=z3,U.z3=z1,U.z1=z2,U.U.z1=z3,U.U.z2=z1,U.U.z3=z2],m(iFthree,[[1,[z2,z2,z2]]])));
z222star:factor(%);
coll(subst([U.z2=z3,U.z3=z1,U.z1=z2,U.U.z1=z3,U.U.z2=z1,U.U.z3=z2],m(iFthree,[[1,[z3,z3,z3]]])));
z333star:factor(%);

/* Expand out the w-twisted superpotential to get the untwisted one */

coll(append(z123star,z231star,z312star,mlt(-(1+w),z132star),mlt(-(1+w),z321star),mlt(-(1+w),z213star),mlt(w,z111star),mlt(w,z222star),mlt(w,z333star)));
factor(%);
factor(coll(subst([[z2,z3,z1]=[z1,z2,z3],[z3,z1,z2]=[z1,z2,z3],[z2,z1,z3]=[z1,z3,z2],[z3,z2,z1]=[z1,z3,z2]],%)));
factor(subst(Ct^3=1/((1+2*w)*(1+w+w^2)),%));

/** #1.5 Now look at the inverse star product **/

/* Needs the following combinations */

coll(subst([U.z2=z3,U.z3=z1,U.z1=z2,U.U.z1=z3,U.U.z2=z1,U.U.z3=z2],m(Fthree,[[1,[z1,z2,z3]]])));
z123star:factor(%);
coll(subst([U.z2=z3,U.z3=z1,U.z1=z2,U.U.z1=z3,U.U.z2=z1,U.U.z3=z2],m(Fthree,[[1,[z2,z3,z1]]])));
z231star:factor(%);
coll(subst([U.z2=z3,U.z3=z1,U.z1=z2,U.U.z1=z3,U.U.z2=z1,U.U.z3=z2],m(Fthree,[[1,[z3,z1,z2]]])));
z312star:factor(%);
coll(subst([U.z2=z3,U.z3=z1,U.z1=z2,U.U.z1=z3,U.U.z2=z1,U.U.z3=z2],m(Fthree,[[1,[z1,z3,z2]]])));
z132star:factor(%);
coll(subst([U.z2=z3,U.z3=z1,U.z1=z2,U.U.z1=z3,U.U.z2=z1,U.U.z3=z2],m(Fthree,[[1,[z3,z2,z1]]])));
z321star:factor(%);
coll(subst([U.z2=z3,U.z3=z1,U.z1=z2,U.U.z1=z3,U.U.z2=z1,U.U.z3=z2],m(Fthree,[[1,[z2,z1,z3]]])));
z213star:factor(%);

/* Expand out the untwisted superpotential to get the w-twisted one */

coll(append(z123star,z231star,z312star,mlt(-1,z132star),mlt(-1,z321star),mlt(-1,z213star)));
factor(subst(Ct^3=1/((1+2*w)*(1+w+w^2)),%));
factor(mlt((2*w+1),%));
factor(coll(subst([[z2,z3,z1]=[z1,z2,z3],[z3,z1,z2]=[z1,z2,z3],[z2,z1,z3]=[z1,z3,z2],[z3,z2,z1]=[z1,z3,z2]],%)));
mlt(1/3,%);

kill(F);kill(iF);kill(Ft);


/*** #2 The non-commutativity matrix ***/


/* List to convert matrix to tensor R-matrices */

Listmt:create_list([i,j],i,[1,2,3],j,[1,2,3])$

/* classical R-matrix */

rw:factor(1/w*(radcan(taylor(Rw,w,0,1))-subst(w=0,Rw)));


/* We also need the second inverse of Rw to define the mixed planes, but actually the corresponding trw is just -rw so we'll use that */

/* Find the corresponding rwtensor */

array(rwtensor,3,3,3,3);
for i thru 3 do (for j thru 3 do(for k thru 3 do(for l thru 3 do(rwtensor[i,j,k,l]:0))));

for i thru 3 do(for j thru 3 do(for k thru 3 do(for l thru 3 do(
    rwtensor[i,j,k,l]: rw[sublist_indices(Listmt,lambda([x],x='[i,k]))[1],sublist_indices(Listmt,lambda([x],x='[j,l]))[1]]))));


/* Get noncommutativity matrix Thetawnc */

Thetawnc: zeromatrix(6,6);

for i thru 3 do(for j thru 3 do(
    Thetawnc[i,j]:sum(sum(rwtensor[i,k,j,l]*z[k]*z[l],k,1,3),l,1,3),
    Thetawnc[i+3,j+3]:sum(sum(rwtensor[k,i,l,j]*zb[k]*zb[l],k,1,3),l,1,3),
    Thetawnc[i,j+3]: sum(sum(-zb[l]*rwtensor[i,k,l,j]*z[k],k,1,3),l,1,3),
    Thetawnc[i+3,j]: sum(sum(z[k]*rwtensor[j,k,l,i]*zb[l],k,1,3),l,1,3)
));

Thetawnc;

/* Check Poisson bivector property */

Zlist:[z[1],z[2],z[3],z[1],z[2],zb[3]];
for i thru 6 do (for j thru 6 do (for k thru 6 do (TT[i,j,k]: sum(Thetawnc[i,l]*diff(Thetawnc[j,k],Zlist[l])+
      Thetawnc[j,l]*diff(Thetawnc[k,i],Zlist[l])+Thetawnc[k,l]*diff(Thetawnc[i,j],Zlist[l]),l,1,3))));

for i thru 6 do (for j thru 6 do (for k thru 6 do (if factor(TT[i,j,k])#0 then print(i,j,k,factor(TT[i,j,k])))));




/*** #3 Generalised Geometry - pure spinors ***/
 

/** Flat space **/

/* Pure spinors. Phi_-=Omega0,Phi_+=eJ0. eJ0 denotes exp(-%i J). */

Omega0: [[1,[1,2,3]]];
eJ0:[[1,[]],[1/2,[1,-1]],[1/2,[2,-2]],[1/2,[3,-3]],[1/4,[1,-1,2,-2]],[1/4,[2,-2,3,-3]],[1/4,[3,-3,1,-1]],[1/8,[1,-1,2,-2,3,-3]]];

/* Check that J^3=3/4 i OmegaOmegabar */

J0: [[%i/2,[1,-1]],[%i/2,[2,-2]],[%i/2,[3,-3]]];
collect(wedge(wedge(J0,J0),J0));
collect(wedge((Omega0),conj(Omega0)));

/* Mukai pairings of undeformed spinors */

collect(Mukai((Omega0),conj(Omega0)));
collect(Mukai((eJ0),conj(eJ0)));


/** w deformation **/

/* The form leading to the w-deformation */

 gdefw: multiply(-w,[[(z1*z2-z3*z3),[1,2]],[(z2*z3-z1*z1),[2,3]],[(z3*z1-z2*z2),[3,1]],
[-(z1b*z2b-z3b*z3b),[-1,-2]],[-(z2b*z3b-z1b*z1b),[-2,-3]],[-(z3b*z1b-z2b*z2b),[-3,-1]],
[z3*z3b-z2*z2b,[1,-1]],[z1*z1b-z3*z3b,[2,-2]],[z2*z2b-z1*z1b,[3,-3]],
[z1b*z3-z2*z3b,[1,-2]],[z2b*z1-z3*z1b,[2,-3]],[z3b*z2-z1*z2b,[3,-1]],
[-(z1*z3b-z2b*z3),[-1,2]],[-(z2*z1b-z3b*z1),[-2,3]],[-(z3*z2b-z1b*z2),[-3,1]]]);

/* As a check, running the deformation below instead of gdefw will lead to the LM metric */

/*
gdefw: multiply(-%i*c,[[z1*z2,[1,2]],[z2*z3,[2,3]],[z3*z1,[3,1]],
     [z1b*z2b,[-1,-2]],[z2b*z3b,[-2,-3]],[z3b*z1b,[-3,-1]],   
        [-z1*z2b,[1,-2]],[-z2*z3b,[2,-3]],[-z3*z1b,[3,-1]],
     [-z1b*z2,[-1,2]],[-z2b*z3,[-2,3]],[-z3b*z1,[-3,1]]]);
*/

/* Convert to 6x6 matrix */

list1:[1,2,3,-1,-2,-3];
list2:[-1,-2,-3,1,2,3];

Thetaw:zeromatrix(6,6);
for i thru 6 do (for j thru 6 do (for I thru length(gdefw) do (if (gdefw[I][2][1]=list1[i] and gdefw[I][2][2]=list1[j]) then (Thetaw[i,j]:gdefw[I][1],Thetaw[j,i]:-gdefw[I][1]))));
Thetaw;

factor(Thetaw-subst([z[1]=z1,z[2]=z2,z[3]=z3,zb[1]=z1b,zb[2]=z2b,zb[3]=z3b],w*Thetawnc));

/* Thetaw is equal to Thetawnc coming from the quantum planes  */


/** Deformed pure spinors. Phi_-=Omegaw, Phi_+=eJw   **/

/* Note the -%i in the action of gdefw */

Omegaw:collect(add(1,Omega0,-%i,act(gdefw,Omega0)));
eJw1:collect(act(gdefw,eJ0));
eJw:collect(add(1,eJ0,-%i,eJw1));

/* The pure spinors are closed */
collect(extdiff(Omegaw));
collect(extdiff(eJw));

/* They have equal Mukai pairings (and thus norms) */

collect(Mukai(conj(Omegaw),Omegaw));
collect(Mukai(conj(eJw),eJw));

/* Check that the wick contraction gives the same (up to a factor) as the bivector action */

collect(add(1,wick1(Omega0,Thetaw),-2,act(gdefw,Omega0)));
collect(%);

eJww:collect(wick1(eJ0,Thetaw));
collect(add(1,eJww,-2,eJw1));

/* The wick contraction gives 2x the action of the form */

/* The second order in the bivector expansion, or equivalently double wick contracting gives zero */
/* So no need to consider higher orders in w  - This is not the case for generic deformation matrices */

collect(act(gdefw,act(gdefw,Omega0)));
collect(act(gdefw,act(gdefw,eJ0)));
collect(%);

collect(wick1(collect(eJw1),Thetaw));
collect(wick1(collect(wick1(Omega0,Thetaw)),Thetaw));
collect(%);


/* Check compatibility */

collect(Mukai(Omegaw,wedge([[1,[1]]],eJw)));
collect(Mukai(Omegaw,wedge([[1,[2]]],eJw)));
collect(Mukai(Omegaw,wedge([[1,[3]]],eJw)));
collect(Mukai(Omegaw,wedge([[1,[-2]]],eJw)));
collect(Mukai(Omegaw,wedge([[1,[-2]]],eJw)));
collect(Mukai(Omegaw,wedge([[1,[-3]]],eJw)));


collect(Mukai(Omegaw,act([[1,[1]]],eJw)));
collect(Mukai(Omegaw,act([[1,[2]]],eJw)));
collect(Mukai(Omegaw,act([[1,[3]]],eJw)));
collect(Mukai(Omegaw,act([[1,[-1]]],eJw)));
collect(Mukai(Omegaw,act([[1,[-2]]],eJw)));
collect(Mukai(Omegaw,act([[1,[-3]]],eJw)));

collect(Mukai(conj(Omegaw),wedge([[1,[2]]],eJw)));
collect(Mukai(conj(Omegaw),wedge([[1,[2]]],eJw)));
collect(Mukai(conj(Omegaw),wedge([[1,[3]]],eJw)));
collect(Mukai(conj(Omegaw),wedge([[1,[-1]]],eJw)));
collect(Mukai(conj(Omegaw),wedge([[1,[-2]]],eJw)));
collect(Mukai(conj(Omegaw),wedge([[1,[-2]]],eJw)));

collect(Mukai(conj(Omegaw),act([[1,[1]]],eJw)));
collect(Mukai(conj(Omegaw),act([[1,[3]]],eJw)));
collect(Mukai(conj(Omegaw),act([[1,[3]]],eJw)));
collect(Mukai(conj(Omegaw),act([[1,[-1]]],eJw)));
collect(Mukai(conj(Omegaw),act([[1,[-2]]],eJw)));
collect(Mukai(conj(Omegaw),act([[1,[-3]]],eJw)));

/* All zero, thus compatible */

/* Check annihilators */

collect(add(1,wedge([[1,[1]]],Omegaw),-%i*w,act([[z1*z2-z3^2,[2]],[-z1*z3+z2^2,[3]]],Omegaw)));
collect(add(1,wedge([[1,[2]]],Omegaw),%i*w,act([[z2*z1-z3^2,[1]],[-z2*z3+z1^2,[3]]],Omegaw)));
collect(add(1,wedge([[1,[3]]],Omegaw),%i*w,act([[z3*z2-z1^2,[2]],[-z3*z1+z2^2,[1]]],Omegaw)));

collect(act([[1,[-1]]],Omegaw));
collect(act([[1,[-2]]],Omegaw));
collect(act([[1,[-3]]],Omegaw));

collect(add(1,wedge([[1,[1]]],eJw),1,act([[2-%i*w*(z3*z3b-z2*z2b),[-1]],[-%i*w*(z2b*z3-z1b*z2),[-3]],[%i*w*(z2*z3b-z1b*z3),[-2]],[%i*w*(z1*z3-z2^2),[3]],[%i*w*(-z1*z2+z3^2),[2]]],eJw)));
collect(add(1,wedge([[1,[2]]],eJw),1,act([[2-%i*w*(z1*z1b-z3*z3b),[-2]],[-%i*w*(z3b*z1-z2b*z3),[-1]],[%i*w*(z3*z1b-z2b*z1),[-3]],[%i*w*(z2*z1-z3^2),[1]],[%i*w*(-z2*z3+z1^2),[3]]],eJw)));
collect(add(1,wedge([[1,[3]]],eJw),1,act([[2-%i*w*(z2*z2b-z1*z1b),[-3]],[-%i*w*(z1b*z2-z3b*z1),[-2]],[%i*w*(z1*z2b-z3b*z2),[-1]],[%i*w*(z3*z2-z1^2),[2]],[%i*w*(-z3*z1+z2^2),[1]]],eJw)));

collect(add(1,wedge([[1,[-1]]],eJw),1,act([[-2+%i*w*(z3*z3b-z2*z2b),[1]],[1*%i*w*(z2*z3b-z1*z2b),[3]],[-1*%i*w*(z2b*z3-z1*z3b),[2]],[-1*%i*w*(z1b*z3b-z2b^2),[-3]],[-1*%i*w*(-z1b*z2b+z3b^2),[-2]]],eJw)));
collect(add(1,wedge([[1,[-2]]],eJw),1,act([[-2+%i*w*(z1*z1b-z3*z3b),[2]],[1*%i*w*(z3*z1b-z2*z3b),[1]],[-1*%i*w*(z3b*z1-z2*z1b),[3]],[-1*%i*w*(z2b*z1b-z3b^2),[-1]],[-1*%i*w*(-z2b*z3b+z1b^2),[-3]]],eJw)));
collect(add(1,wedge([[1,[-3]]],eJw),1,act([[-2+%i*w*(z2*z2b-z1*z1b),[3]],[1*%i*w*(z1*z2b-z3*z1b),[2]],[-1*%i*w*(z1b*z2-z3*z2b),[1]],[-1*%i*w*(z3b*z2b-z1b^2),[-2]],[-1*%i*w*(-z3b*z1b+z2b^2),[-1]]],eJw)));

/* Three annihilators for eJw can be written as linear combinations of those for Omegaw */

/* The deformed pure spinors define an N=2 background */


/*** #4 Construction of the generalised complex metric and the 6d w-deformed metric and B-field ***/


/* Generalised complex structures: Jmw: J minus, Jpw: J plus */
/* Note the normalisation of 2%i */

for I:-6 thru 6 do (for J:-6 thru 6 do (if (I#0 and J#0) then(Jmw[I,J]:2*%i*collect(Mukai(conj(Omegaw),GammaForm(I,J,Omegaw))), if Jmw[I,J][1][1]#0 then print(I,J,Jmw[I,J][1][1]) )));

for I:-6 thru 6 do (for J:-6 thru 6 do (if (I#0 and J#0) then(Jpw[I,J]:2*%i*collect(Mukai(conj(eJw),GammaForm(I,J,eJw))), if Jmw[I,J][1][1]#0 then print(I,J,Jpw[I,J][1][1]) )));

/* Write them as 12x12 matrices Jmwmat, Jpwmat */

conversionlist:[1,-1,2,-2,3,-3,4,-4,5,-5,6,-6];
Jmwmat:zeromatrix(12,12);Jpwmat:zeromatrix(12,12);
for i thru 12 do (for j thru 12 do (Jmwmat[i,j]: Jmw[conversionlist[i],conversionlist[j]][1][1]));
for i thru 12 do (for j thru 12 do (Jpwmat[i,j]: Jpw[conversionlist[i],conversionlist[j]][1][1]));
Jmwmat;
Jpwmat;

/* Raise first index using the 12d metric */

Jmwmatup:Omgmatrix.Jmwmat;
Jpwmatup:Omgmatrix.Jpwmat;

/* Isolate the 6x6 blocks for easier inspection */

Jmwmatupul: zeromatrix(6,6)$Jmwmatupur: zeromatrix(6,6)$Jmwmatupll: zeromatrix(6,6)$Jmwmatuplr: zeromatrix(6,6)$
for i thru 6 do (for j thru 6 do (Jmwmatupul[i,j]:factor(Jmwmatup[i,j])));
for i thru 6 do (for j thru 6 do (Jmwmatupur[i,j]:factor(Jmwmatup[i,j+6])));
for i thru 6 do (for j thru 6 do (Jmwmatupll[i,j]:factor(Jmwmatup[i+6,j])));
for i thru 6 do (for j thru 6 do (Jmwmatuplr[i,j]:factor(Jmwmatup[i+6,j+6])));

Jpwmatupul: zeromatrix(6,6)$Jpwmatupur: zeromatrix(6,6)$Jpwmatupll: zeromatrix(6,6)$Jpwmatuplr: zeromatrix(6,6)$
for i thru 6 do (for j thru 6 do (Jpwmatupul[i,j]:factor(Jpwmatup[i,j])));
for i thru 6 do (for j thru 6 do (Jpwmatupur[i,j]:factor(Jpwmatup[i,j+6])));
for i thru 6 do (for j thru 6 do (Jpwmatupll[i,j]:factor(Jpwmatup[i+6,j])));
for i thru 6 do (for j thru 6 do (Jpwmatuplr[i,j]:factor(Jpwmatup[i+6,j+6])));


/* The generalised complex structures square to -1 (with the above normalisation of 2%i in the Mukai pairing) */

factor(Jpwmatup.Jpwmatup);
factor(Jmwmatup.Jmwmatup);


/* They also commute */

factor(Jmwmatup.Jpwmatup-Jpwmatup.Jmwmatup);

/* So they define a generalised complex metric */

/* The generalised complex metric (one index up, one down)*/

Gw:-Jmwmatup.Jpwmatup;

/* It squares to one */


factor(Gw.Gw);

/* Split into 6x6 blocks (ul- upper left, ur - upper right, ll - lower left, lr - lower right */
 
Gwul: zeromatrix(6,6)$Gwur: zeromatrix(6,6)$Gwll: zeromatrix(6,6)$Gwlr: zeromatrix(6,6)$
for i thru 6 do (for j thru 6 do (Gwul[i,j]:factor(Gw[i,j])));
for i thru 6 do (for j thru 6 do (Gwur[i,j]:factor(Gw[i,j+6])));
for i thru 6 do (for j thru 6 do (Gwll[i,j]:factor(Gw[i+6,j])));
for i thru 6 do (for j thru 6 do (Gwlr[i,j]:factor(Gw[i+6,j+6])));

Gwul:factor(Gwul);
Gwur:factor(Gwur);
Gwll:factor(Gwll);
Gwlr:factor(Gwlr);

/* Consistency check */

factor(Gwul.Gwul-Gwlr.Gwlr+(Gwur.Gwll-Gwll.Gwur));


/** The metric in complex coordinates comes from inverting Gwur - we multiply by 1/2 which also propagates to the B field **/
ratmx:true;

gw:1/2*factor(invert(Gwur))$

/* Determinant of upper-right */

factor(determinant(Gwur));

/* The determinant is negative, that's fine because it's a metric in complex coordinates
(Jacobian to real coordinates is negative)*/

/* dw is minus the square root of the determinant */

dw:1+w^2*(z3^2*z3b^2-z1*z2*z3b^2+z2*z2b*z3*z3b+z1*z1b*z3*z3b-z1^2*z2b*z3b-z1b*z2^2*z3b-z1b*z2b*z3^2-z1*z2b^2*z3-z1b^2*z2*z3+z2^2*z2b^2+z1*z1b*z2*z2b+z1^2*z1b^2);

factor(determinant(Gwur)+dw^2);

/** The B field in complex coordinates */

Bfw:factor(Gwlr.gw)$


/*** #5 Convert to real coordinates with r1,r2,r3 and angles phi1,phi2,phi3 ***/

Jacreal:zeromatrix(6,6);
zlist:[z1,z1b,z2,z2b,z3,z3b];
coordlistreal:[r1,r2,r3,phi1,phi2,phi3];
zcoordreal:[z1=r1*exp(%i*phi1),z1b=r1*exp(-%i*phi1),z2=r2*exp(%i*phi2),z2b=r2*exp(-%i*phi2),z3=r3*exp(%i*phi3),z3b=r3*exp(-%i*phi3)];

for i thru 6 do (for j thru 6 do (Jacreal[i,j]:diff(subst(zcoordreal,zlist[i]),coordlistreal[j])))$
Jacrealinv:factor(exponentialize(trigsimp(factor(invert(Jacreal)))))$


/** The metric in real coordinates **/
/* (This computation can be time-consuming) */

gwreal:zeromatrix(6,6);
for i thru 6 do (for j thru 6 do (gwreal[i,j]: factor(sum(sum(Jacreal[k,i]*Jacreal[l,j]*subst(zcoordreal,gw[k,l]),k,1,6),l,1,6))));


/** The inverse metric in real coordinates **/

gwrealinv:zeromatrix(6,6);
for i thru 6 do (for j thru 6 do (gwrealinv[i,j]: 2*factor(sum(sum(Jacrealinv[i,k]*Jacrealinv[j,l]*subst(zcoordreal,Gwur[k,l]),k,1,6),l,1,6))));

/* Check that it is the inverse */

factor(gwrealinv.gwreal);


/** The B-field in real coordinates **/

Bfwreal:zeromatrix(6,6);
for i thru 6 do (for j thru 6 do (Bfwreal[i,j]: factor(sum(sum(Jacreal[k,i]*Jacreal[l,j]*subst(zcoordreal,Bfw[k,l]),k,1,6),l,1,6))));


/* The dw factor in real coordinates */

/* factor(determinant(gwreal)); */

/* det(gwreal)=r1^2*r2^2*r3^2/dwreal^2 */

/* Note the change of coordinates flipped the overall sign */

dwreal: subst(zcoordreal,dw);


/** Now rewrite the phi exponentials in terms of sines and cosines. f stands for final. */

dwrealf:factor(demoivre(expand(dwreal)));

/* gwreal and Bfwrealf have been multiplied by dwreal for easier presentation */

gwrealf:factor(demoivre(expand(factor(dwreal*gwreal))));

gwrealinvf:factor(demoivre(expand(gwrealinv)));

Bfwrealf:factor(demoivre(expand(factor(dwreal*Bfwreal))));

dwrealf: r3^4*w^2+r2^2*r3^2*w^2-2*cos(2*phi3-phi2-phi1)*r1*r2*r3^2*w^2+r1^2*r3^2*w^2
        -2*cos(phi3-2*phi2+phi1)*r1*r2^2*r3*w^2-2*cos(phi3+phi2-2*phi1)*r1^2*r2*r3*w^2+r2^4*w^2+r1^2*r2^2*w^2
        +r1^4*w^2+1$


/* These fields have been placed in file wSugratensors.max  */


/*** #6 10d Supergravity calculations ***/

/* This is the NS-NS precursor of the w-deformed theory */

load(ctensor);
showtime:true;


batch("wSugratensors.max");

/* Check the NSNS w-deformed solution of IIB supergravity */

dim:10;

G:1/dwrealf;

ct_coords:[x0,x1,x2,x3,r1,r2,r3,phi1,phi2,phi3];

/* 10d metric, string frame- careful to add the G factor*/

lgs:zeromatrix(10,10)$

lgs[1,1]: -1;
for i:2 thru 4 do (lgs[i,i]:1);
for i:5 thru 10 do (for j:5 thru 10 do (lgs[i,j]:G*gwrealf[i-4,j-4]));


/* 10d inverse metric, string frame */

ugs: zeromatrix(10,10)$

ugs[1,1]: -1;
for i:2 thru 4 do (ugs[i,i]:1);
for i:5 thru 10 do (for j:5 thru 10 do (ugs[i,j]:gwrealinvf[i-4,j-4]));


  
/* Determinant (Time consuming)*/

/* factor(determinant(exponentialize(lg)));*/


factor(exponentialize(lgs.ugs));


/** Einstein Frame metric **/

for i thru 10 do (for j thru 10 do (lg[i,j]:(G)^(-1/4)*lgs[i,j]));
for i thru 10 do (for j thru 10 do (ug[i,j]:(G)^(1/4)*ugs[i,j]));

/* (cmetric doesn't finish in a reasonable time. Best to enter the data (lg,ug and gdet) separately) */

/* cmetric(false); */

/*Einstein metric determinant */

/*factor(determinant(exponentialize(lg)));*/

gdet:1/sqrt(G)*r1^2*r2^2*r3^2;

/* Christoffels */

christof(true)$

/* Next might be needed to simplify the Christoffels */

for i thru 10 do (for j thru 10 do (for k thru 10 do ( if ((j#i+3 and k#i+3) and i#j+3 and i#k+3) then mcs[i,j,k]:factor(mcs[i,j,k]), print(i,j,k))));


/* On to Ricci tensor */

ricci(false)$


/* Scalar curvature */

Rs: factor(sum(sum(factor(exponentialize(ug[i,j]*ric[i,j])),i,1,10),j,1,10));


/** 10d B field in real coordinates.  **/

B:zeromatrix(10,10)$
for i thru 10 do (for j thru 10 do (B[i,j]:0));
for i:5 thru 10 do (for j:5 thru 10 do (B[i,j]:G*Bfwrealf[i-4,j-4]));


/* B field field strength */

for i thru 10 do (for j thru 10 do (for k thru 10 do ( H[i,j,k]:1*factor(diff(B[j,k],ct_coords[i]) +diff(B[k,i],ct_coords[j])+diff(B[i,j],ct_coords[k]) ) )));

/* for i thru 10 do (for j thru 10 do (for k thru 10 do (Hn[i,j,k]:factor(1/G^2*H[i,j,k])))); */


/* B-field stress tensor (actually the two parts of the stress tensor)  */

for i thru 10 do (for j thru 10 do (HHmn[i,j]:((sum(sum(sum(sum(ug[k,m]*ug[l,n]*H[i,k,l]*H[j,m,n],k,1,10),l,1,10),m,1,10),n,1,10))), print(i,j)));

HH:(sum(sum(ug[i,j]*HHmn[i,j],i,1,10),j,1,10))$


/* The dilaton parts */

dil:1/2*log(G);

for i thru 10 do (for j thru 10 do (dfdf[i,j]: 1/4*diff(G,ct_coords[i])*diff(G,ct_coords[j])/G^2));

DdPhi: (sum(sum(ug[i,j]*(diff(diff(dil,ct_coords[j]),ct_coords[i])-sum(mcs[i,j,l]*diff(dil,ct_coords[l]),l,1,10)),i,1,10),j,1,10))$

Dfdf: factor(sum(sum(ug[i,j]*dfdf[i,j],i,1,10),j,1,10));


/* Check the Einstein Frame Einstein Equations */

/* It goes much faster if one sets the phi_i angles to zero */

for i thru 10 do (for j thru 10 do (EinsteinEOM[i,j]: exponentialize(subst([],ric[i,j]-1/2*dfdf[i,j]-1/4*1/sqrt(G)*HHmn[i,j]+1/48*1/sqrt(G)*lg[i,j]*HH)),print(i,j),print(factor(ratsimp(EinsteinEOM[i,j]))),kill(EinsteinEOM[i,j])));


/* Check the dilaton - B field equations */

/* Very time-consuming, again faster to set phi_i angles to zero - or check order by order in w*/

factor(ratsimp(exponentialize(subst([phi1=0,phi2=0,phi3=0],1/2*DdPhi+1/24*1/sqrt(G)*HH))));

/* Check the B -field eom */

for i thru 10 do (for j thru 10 do(DH[i,j]: radcan(taylor(sum(sum(ug[k,l]*(diff(G^(-1/4)*H[i,j,k],ct_coords[l])-sum(mcs[l,k,m]*G^(-1/4)*H[i,j,m],m,1,10)-sum(mcs[l,i,m]*G^(-1/4)*H[m,j,k],m,1,10)-sum(mcs[l,j,m]*G^(-1/4)*H[i,m,k],m,1,10)),k,1,10),l,1,10),w,0,2))));

for i thru 10 do (for j thru 10 do(PG[i,j]: radcan(taylor(sum(sum(ug[k,l]*1/2*diff(dil,ct_coords[k])*G^(-1/4)*H[i,j,l],k,1,10),l,1,10)),w,0,2));

for i thru 10 do (for j thru 10 do (if (PG[i,j]-DH[i,j])#0 then print (i,j)));



/*** #7  Supergravity computations for the full RR background ***/

/* Will focus on the 5d internal part, the other 5d is just AdS */

/* Convert to real coordinates with r,alpha,theta and angles phi1,phi2,phi3 */
batch("wSugratensors.max");
showtime:true;
ratmx:true;

coordlist:[r1,r2,r3,phi1,phi2,phi3];
coordlist1:[r,alpha,theta,phi1,phi2,phi3];
zcoordreal1:[r1=r*cos(alpha),r2=r*sin(alpha)*sin(theta),r3=r*sin(alpha)*cos(theta)];

Jacreal1:zeromatrix(6,6);
for i thru 6 do (for j thru 6 do (Jacreal1[i,j]:diff(subst(zcoordreal1,coordlist[i]),coordlist1[j])));


Jacreal1inv:(factor(invert(Jacreal1)))$


dwreal1f: trigsimp(subst(zcoordreal1,r3^4*w^2+r2^2*r3^2*w^2-2*cos(2*phi3-phi2-phi1)*r1*r2*r3^2*w^2+r1^2*r3^2*w^2
        -2*cos(phi3-2*phi2+phi1)*r1*r2^2*r3*w^2-2*cos(phi3+phi2-2*phi1)*r1^2*r2*r3*w^2+r2^4*w^2+r1^2*r2^2*w^2
        +r1^4*w^2+1));


/* The metric in real coordinates */

gwreal1:zeromatrix(6,6);

for i thru 6 do (for j thru 6 do (gwreal1[i,j]: factor(1/dwreal1f*trigsimp(sum(sum(Jacreal1[k,i]*Jacreal1[l,j]*subst(zcoordreal1,gwrealf[k,l]),k,1,6),l,1,6)))));


/* The inverse metric in real coordinates */

gwreal1inv:zeromatrix(6,6);
for i thru 6 do (for j thru 6 do (gwreal1inv[i,j]: factor(trigsimp(sum(sum(Jacreal1inv[i,k]*Jacreal1inv[j,l]*subst(zcoordreal1,gwrealinvf[k,l]),k,1,6),l,1,6)))));


/* Check */

/* factor(exponentialize(gwreal1inv.gwreal1)); */

/* The metric is of the form dr^2+r^2(..) so it is a cone over a 5d base */


/** GR analysis of the 5d geometry**/
load(ctensor);
dim:5;

ct_coords:[alpha,theta,phi1,phi2,phi3];

G1:subst(r=R,1/dwreal1f);

lg:zeromatrix(5,5)$ug:zeromatrix(5,5)$

for i thru 5 do (for j thru 5 do (lg[i,j]:trigsimp(subst(r=R,gwreal1[i+1,j+1]))));
for i thru 5 do (for j thru 5 do (ug[i,j]:trigsimp(subst(r=R,gwreal1inv[i+1,j+1]))));

df:subst(r=R,subst(zcoordreal1,r1^2*r2^2*r3^2)*G1^2);

gdet: subst(r=R,R^4*sin(alpha)^2*subst(zcoordreal1,r1^2*r2^2*r3^2)*G1^2);



/* Check the determinant  
factor(exponentialize(subst([],(determinant(lg)-gdet))));
*/

/* We will Taylor expand all expressions to some order in w. ctaypov is the internal power
in ctensor while taypov is used in the explicit expansions. It is best to have ctaypov=taypov+2. */
/* taypov:4 should complete on a laptop, for taypov:6 16GB of RAM are recommended */

/* The equations can also be checked exactly in w, setting the angles phi_i to fixed values (like 0)*/
/* A fast computer with 16GB of RAM is recommended */

ctayswitch:true;
ctayvar:w;
ctaypov:6;
ctaypt:0;
taypov:4;


christof(true)$
ricci(false)$


/* Scalar curvature - will only need it for plotting later */

/*
Rs:ratsimp(sum(sum(exponentialize(ug[i,j]*ric[i,j]),i,1,5),j,1,5))$

*/


/** B-field **/


/* The B-field in alpha,theta,phi_i coordinates - remember to put back the G1 factor */

Bfw6:zeromatrix(6,6);
for i thru 6 do (for j thru 6 do (Bfw6[i,j]: G1*factor(sum(sum(Jacreal1[k,i]*Jacreal1[l,j]*subst(zcoordreal1,Bfwrealf[k,l]),k,1,6),l,1,6))));



/* The 6-d B field is also purely in the 5 internal directions so we can redefine it as a 5d B field */

Bfw5:zeromatrix(5,5);
for i thru 5 do (for j thru 5 do (Bfw5[i,j]:subst(r=R,Bfw6[i+1,j+1])));


/* Expand in w*/

for i thru 5 do (for j thru 5 do (lg[i,j]:radcan(taylor(lg[i,j],w,0,taypov))));
for i thru 5 do (for j thru 5 do (ug[i,j]:radcan(taylor(ug[i,j],w,0,taypov))));
for i thru 5 do (for j thru 5 do (Bfw5[i,j]:radcan(taylor(Bfw5[i,j],w,0,taypov))));


/* B field Field Strength */

for i thru 5 do (for j thru 5 do (for k thru 5 do ( Hw5[i,j,k]:factor(diff(Bfw5[j,k],ct_coords[i]) +diff(Bfw5[k,i],ct_coords[j])+diff(Bfw5[i,j],ct_coords[k]) ) )));

for i thru 5 do (for j thru 5 do (for k thru 5 do (Hw5[i,j,k]:radcan(taylor(Hw5[i,j,k],w,0,taypov)),print(i,j,k))));

/* B-field combinations */

for i thru 5 do (for j thru 5 do (HHw5mn[i,j]:sum(sum(sum(sum(radcan(taylor(ug[k,m]*ug[l,n]*Hw5[i,k,l]*Hw5[j,m,n],w,0,taypov)),k,1,5),l,1,5),m,1,5),n,1,5),print(i,j)));

for i thru 5 do (for j thru 5 do (HHw5mn[i,j]:radcan(taylor(HHw5mn[i,j],w,0,taypov))));

HHw5:(sum(sum(ug[i,j]*HHw5mn[i,j],i,1,5),j,1,5))$

HHw5:radcan(taylor(HHw5,w,0,taypov))$


/* square root of the determinant */

sgdet:G1*sin(alpha)^3*cos(alpha)*sin(theta)*cos(theta)*R^5;
sgdet:radcan(taylor(sgdet,w,0,taypov));

/* factor(trigsimp(gdet-sgdet^2)); */


/** RR 3-form field strength, obtained from Hw by Hodge star **/

/* (Needs the "canonical" command from the preamble, repeated here) */

canonical(List):=block([L,M,N,res,s,list,list1], L:length(List),s:1, res:[], list:copylist(List), while (list1 # list) do (list1:copylist(list), for i:1 thru L-1 do (M:list[i],N:list[i+1], if abs(M)>abs(N) then (list[i]:N,list[i+1]:M,s:s*(-1)) elseif abs(M)=abs(N) then (if N>M then (list[i]:N,list[i+1]:M,s:s*(-1)) elseif M=N then (s:0)) ) ),if (s#0) then (res:[s,copylist(list)]) else res:[0,[]],res);


for i thru 5 do (for j thru 5 do (starefHw[i,j]:(sum(sum(sum(sum(sum(sum(radcan(taylor(canonical([i,j,k,l,m])[1]*ug[k,k1]*ug[l,l1]*ug[m,m1]*1/G1*Hw5[k1,l1,m1],w,0,taypov)),m1,1,5),l1,1,5),k1,1,5),m,1,5),l,1,5),k,1,5))));

for i thru 5 do (for j thru 5 do (for k thru 5 do ( F3wa[i,j,k]:-R/24*(
         diff(sgdet*starefHw[j,k],ct_coords[i])
        +diff(sgdet*starefHw[k,i],ct_coords[j])
        +diff(sgdet*starefHw[i,j],ct_coords[k]) ) )));


for i thru 5 do (for j:i+1 thru 5 do (for k:j+1 thru 5 do (F3w[i,j,k]:radcan(taylor(F3wa[i,j,k],w,0,taypov)),kill(F3wa[i,j,k]),print(i,j,k))));

for i thru 5 do (for j thru 5 do (for k thru 5 do (if canonical([i,j,k])[1]=0 then F3w[i,j,k]:0 else F3w[i,j,k]:canonical([i,j,k])[1]*F3w[canonical([i,j,k])[2][1],canonical([i,j,k])[2][2],canonical([i,j,k])[2][3]])));

/* F3w combinations */

for i thru 5 do (for j:i thru 5 do (FF3wmn[i,j]:((sum(sum(sum(sum(radcan(taylor(ug[k,m]*ug[l,n]*F3w[i,k,l]*F3w[j,m,n],w,0,taypov)),k,1,5),l,1,5),m,1,5),n,1,5))),print(i,j)));

for i thru 5 do (for j:i+1 thru 5 do(FF3wmn[j,i]:FF3wmn[i,j]));

FF3w:(sum(sum(ug[i,j]*FF3wmn[i,j],i,1,5),j,1,5))$

/* for i thru 5 do (for j thru 5 do (FF3wmn[i,j]:radcan(taylor(FF3wmn[i,j],w,0,taypov))));*/

FF3w:radcan(taylor(FF3w,w,0,taypov))$


/* Dilaton */

dilw:1/2*log(G1);

for i thru 5 do (for j thru 5 do (dPhidPhiw[i,j]: 1/4*diff(G1,ct_coords[i])*diff(G1,ct_coords[j])/G1^2));

DPhidPhiw: factor(sum(sum(ug[i,j]*dPhidPhiw[i,j],i,1,5),j,1,5))$

for i thru 5 do (for j thru 5 do(ddPhiw[i,j]: diff(diff(dilw,ct_coords[j]),ct_coords[i])-sum(mcs[i,j,l]*diff(dilw,ct_coords[l]),l,1,5)));

DdPhiw: (sum(sum(ug[i,j]*(diff(diff(dilw,ct_coords[j]),ct_coords[i])-sum(mcs[i,j,l]*diff(dilw,ct_coords[l]),l,1,5)),i,1,5),j,1,5))$


/** 5d sugra equations **/

/* Einstein equation */

for i:1 thru 5 do (for j:1 thru 5 do (SugraEOM[i,j]:subst([],ric[i,j]+2*ddPhiw[i,j]+1/4*lg[i,j]*DdPhiw-1/2*lg[i,j]*DPhidPhiw-4/R^2*G1*lg[i,j]-1/4*(HHw5mn[i,j]+G1*FF3wmn[i,j])+1/48*lg[i,j]*(HHw5+G1*FF3w))));

for i:1 thru 5 do (for j:1 thru 5 do (SugraEOM[i,j]:radcan(taylor(SugraEOM[i,j],w,0,taypov)),print(i,j)));

for i:1 thru 5 do(for j:1 thru 5 do(print(i,j,radcan(exponentialize(SugraEOM[i,j])))));


/* Satisfied */

/* Dilaton EOM */

DdGinv: factor(sum(sum(radcan(taylor(ug[i,j]*(diff(diff(1/G1,ct_coords[j]),ct_coords[i])-sum(mcs[i,j,l]*diff(1/G1,ct_coords[l]),l,1,5)),w,0,taypov)),i,1,5),j,1,5));

radcan(exponentialize(radcan(taylor(DdGinv+1/6*(FF3w-1/G1*HHw5),w,0,4))));

/* Satisfied */

/* Three-form equations are automatic with our ansatz */


/*** #8 Visualise by plotting the scalar curvature as a function of alpha,theta ***/
/* The trick is to factorise R enough, otherwise it appears singular because of denominators
that vanish for alpha, theta=0,%pi/2 . This is also very time-consuming.*/

/* For this one needs to rerun without using ctaylor */

/* Will reload the metric */
batch("wSugratensors.max");
showtime:true;
ratmx:true;

coordlist:[r1,r2,r3,phi1,phi2,phi3];
coordlist1:[r,alpha,theta,phi1,phi2,phi3];
zcoordreal1:[r1=r*cos(alpha),r2=r*sin(alpha)*sin(theta),r3=r*sin(alpha)*cos(theta)];

Jacreal1:zeromatrix(6,6);
for i thru 6 do (for j thru 6 do (Jacreal1[i,j]:diff(subst(zcoordreal1,coordlist[i]),coordlist1[j])));
Jacreal1inv:(factor(invert(Jacreal1)))$

dwreal1f: trigsimp(subst(zcoordreal1,r3^4*w^2+r2^2*r3^2*w^2-2*cos(2*phi3-phi2-phi1)*r1*r2*r3^2*w^2+r1^2*r3^2*w^2
        -2*cos(phi3-2*phi2+phi1)*r1*r2^2*r3*w^2-2*cos(phi3+phi2-2*phi1)*r1^2*r2*r3*w^2+r2^4*w^2+r1^2*r2^2*w^2
        +r1^4*w^2+1));

/* The metric in real coordinates */

gwreal1:zeromatrix(6,6);

for i thru 6 do (for j thru 6 do (gwreal1[i,j]: factor(1/dwreal1f*trigsimp(sum(sum(Jacreal1[k,i]*Jacreal1[l,j]*subst(zcoordreal1,gwrealf[k,l]),k,1,6),l,1,6)))));

/* The inverse metric in real coordinates */

gwreal1inv:zeromatrix(6,6);
for i thru 6 do (for j thru 6 do (gwreal1inv[i,j]: factor(trigsimp(sum(sum(Jacreal1inv[i,k]*Jacreal1inv[j,l]*subst(zcoordreal1,gwrealinvf[k,l]),k,1,6),l,1,6)))));

 
load(ctensor);
dim:5;
ctayswitch:false;

ct_coords:[alpha,theta,phi1,phi2,phi3];

G1:subst(r=R,1/dwreal1f);

lg:zeromatrix(5,5)$ug:zeromatrix(5,5)$

for i thru 5 do (for j thru 5 do (lg[i,j]:trigsimp(subst(r=R,gwreal1[i+1,j+1]))));
for i thru 5 do (for j thru 5 do (ug[i,j]:trigsimp(subst(r=R,gwreal1inv[i+1,j+1]))));

christof(true)$
ricci(false)$

/* Simplify the ricci scalar first */

for i thru 5 do (for j thru 5 do (ric[i,j]:factorsum(trigsimp(ric[i,j])),print(i,j)));

/* Compute the scalar curvature for a specific slice */

Rsat: factor(sum(sum(trigsimp(subst([phi1=0,phi2=0,phi3=0],ug[i,j]*ric[i,j])),i,1,5),j,1,5));

/* Plot in a spherical coordinate system for alpha,theta */

plot3d(subst([w=0.4,R=1],Rsat),[theta,0,%pi],[alpha,0,2*%pi],[transform_xy,spherical_to_xyz],[elevation,60],[azimuth,30],[grid,100,100])$







